Matrix Calculus (for Machine Learning and Beyond)

This course, intended for undergraduates familiar with elementary calculus and linear algebra, introduces the extension of differential calculus to functions on more general vector spaces, such as functions that take as input a matrix and return a matrix inverse or factorization, derivatives of ODE solutions, and even stochastic derivatives of random functions. It emphasizes practical computational applications, such as large-scale optimization and machine learning, where derivatives must be re-imagined in order to be propagated through complicated calculations. The class also discusses efficiency concerns leading to "adjoint" or "reverse-mode" differentiation (a.k.a. "backpropagation"), and gives a gentle introduction to modern automatic differentiation (AD) techniques.

==> figures/matrixcalc-ODE-fig.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "3984659a-d146-41cd-b4d6-2c3ba4007af6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "\"Times New Roman\""
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using PyPlot\n",
    "plt.\"rcParams\"[\"font.family\"] = \"Times New Roman\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "3d350296-99c2-4170-b81e-b8855ef2a725",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.0:0.002002002002002002:2.0"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "t = range(0, 2, length=1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "bd8493d5-1a56-4097-bd63-23eb7aa4dd19",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkcAAAG3CAYAAAC+OfFzAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8fJSN1AAAACXBIWXMAAA9hAAAPYQGoP6dpAACJBklEQVR4nO3dd3xT1fsH8E+6KR3svcoGgQJlryJIGSJbpoAgfNlTQMGfKKACKogoQ7bIlqEoe5a9y16yQQpltgVK5/n98XibpE1L2yRt2n7er1de9N7ce3OSNM3DOc95jk4ppUBEREREAAC7tG4AERERkS1hcERERERkgMERERERkQEGR0REREQGGBwRERERGWBwRERERGSAwRERERGRAQZHRERERAYYHBEREREZYHBEREREZMDmgqN9+/bhvffeQ4ECBaDT6fDHH3+88Rx/f3/4+PjAxcUFxYsXx9y5c63fUCIiIsqQbC44evnyJby9vfHzzz8n6fibN2+iRYsWqF+/PgICAjBu3DgMHToU69ats3JLiYiIKCPS2fLCszqdDhs2bECbNm0SPOaTTz7Bxo0bcenSpdh9/fv3x5kzZ3D48OFUaCURERFlJA5p3QBzHT58GH5+fkb7mjZtioULFyIyMhKOjo7xzgkPD0d4eHjsdkxMDJ4+fYqcOXNCp9NZvc1ERERkPqUUQkNDUaBAAdjZWW4wLN0HRw8ePEDevHmN9uXNmxdRUVF4/Pgx8ufPH++cyZMnY8KECanVRCIiIrKiu3fvolChQha7XroPjgDE6+3RRgoT6gUaO3YsRo4cGbsdHByMIkWKALgLL90THA7Igixe+azWXiIiIjJfSEgIChcuDHd3d4teN90HR/ny5cODBw+M9gUFBcHBwQE5c+Y0eY6zszOcnZ1N3OOBm6oQfu6wEpOudgY4xEZERGTzLJ0SY3Oz1ZKrdu3a2LFjh9G+7du3o1q1aibzjRLjgAgAwNRr7XHpK852IyIiyoxsLjh68eIFTp8+jdOnTwOQqfqnT5/GnTt3AMiQWI8ePWKP79+/P27fvo2RI0fi0qVLWLRoERYuXIhRo0Yl+7GHt70LAIiEEwZ8mRfq5i2znw8RERGlLzYXHJ04cQJVqlRBlSpVAAAjR45ElSpVMH78eABAYGBgbKAEAF5eXti8eTP27t2LypUrY9KkSZg5cybat2+f7MceNacESrg/BAD4x9THr81XATExFnhWRERElF7YdJ2j1BISEgJPT08EBwfj8E57NGufFQCQE49x+at1yPVZvzRuIREREcVl+P3t4eFhsevaXM9RWmvaLis6vS29R0+QC2O+cAEuX07jVhEREVFqYXBkwg/L88LDKQxuCEXl6JNQPXoCUVFp3SyiZDl27BjKli2LHDlyoHPnznjx4kVaN4mIKF1gcGRC/vzAmjU6XPJ6F0PxE3THjwFTpqR1s4iS5eLFi2jUqBFu3boFPz8/jBkzJq2bRESULjA4SkDT1i4otPI7QCtHPmEC8N8MusykWLFi0Ol0uHXrVoZ+zIzoww8/xOzZs+Hh4YEmTZpgyZIlePXqFQCgW7duyJUrF2rUqGF0zsCBA1GpUqW0aC5ZmDmfI51OZ9NLKSmlkF7SZWM4qSddYnCUmJo1gbFj5eeoKER/0BN4/Tpt25TOzZgxA19++SWeP3+e1k1JNbbwnHU6HcLCwnD79m0AwPLly5E/f35UrVrV6LhTp07F20cZiy38Pprj9OnTqFWrFkJCQtK6KUmyfPly9OrVy2Zf70OHDqFMmTL8D2kcDI7eZPx4BFeoi8H4Ce9emAo17rO0blG6NmPGDEyYMCHRPxQlSpRAmTJlkl3E01Yl5Tlb2sOHD9GmTRt4e3vjgw8+wJEjRwAAz549AwC8evUKly5dgo+PT+w50dHROHv2LIOjDCKhz1Fa/D5ayqZNm1CnTh00atQInp6eadaOLVu24J133kH27Nnh5uaGatWqYe7cuSZ7s1q3bo3Lly+jevXquHv3bhq01rSwsDCMGjUKDRo0wNWrV9O6OTaHwdEbKEcnNNVtxywMxjY0w9IfHgO7dqV1szK0Xbt24fLlyyhYsGBaNyXd6tSpEx48eIBjx45h6dKlmD59OgDELqlz+vRpREdHGwVCly5dQlhYGIOjDCKjfY7Onz+Pjh07omPHjpg8eXKatWPKlClo0aIFXF1dsXPnTpw8eRK+vr4YMGAAOnXqFG8YzcPDA9u3b0dMTAxatGiB1zYw+nD9+nVUrlwZa9euxZYtW9K6OTaJwdEb6HTA55NdY7dH4Ac8/OBj4OnTNGwVUcJu3boFf39/DB06FM7OzrCzs0OOHDng7u6OkiVLAgBOnjwJBwcHVKxYMfa848ePw87ODpUrV06jlhMlrF+/foiKisKkSZPSrA379+/H2LFjUbFiRaxfvx4+Pj4oU6YMpk2bhu7du+P333/HTz/9FO88d3d3fP755zh//nyaBnaaCxcuoFGjRjh37hyaNGmS1s2xTYpUcHCwAqCCg4MTPKZL5xgFKAUo1QkrlerQQamYmFRsZXy3bt1S//vf/5SXl5dycnJSbm5uysvLS7Vp00atXLky3vGPHz9Wo0ePVqVLl1YuLi4qW7ZsytfXVy1btkzFJPBcihYtqgComzdvxu67efOmAqCKFi2aYNsAKMNfr8WLF8fuM3Xbs2dPoo+Z0udg2I7Nmzer+vXrKzc3N+Xh4aGaNWumTp06leBzSO7rG1dynnNKnltCTp48qQCo48ePx+4rV66c6tOnT+z2oEGDVPHixY3Oa9u2rSpbtmySH4csKzo6WmXPnl3Z2dmpp0+fGt13+PDh2N+bBQsWxDvX1Gcm7r7k/D6a87mxhj179igAqkuXLqn6uHE1atRIAVDz58+Pd19AQIACoHLnzq0iIyPj3R8VFaVy586tsmXLpl68eJEazU1QVFSU0bb2fpv6m2vrkvL9nRIMjlTSXtygIKVyZo+KDZA2oqVSixenXiPjuHnzpsqVK5cCoFxdXVXFihVV5cqVVY4cORQA5e3tbXT8P//8owoXLqwAKCcnJ1W1alVVvHjx2A9Fjx49TH4BWyo42rx5s6pbt65ydnZWAFS1atVU3bp1Y2+Gf2wTCo5S8hy0++bMmaN0Op3Knz+/qlq1qsqaNasCoNzc3NSlS5fMfn1NSc5zTun7Y0pYWJgqUKCA+uOPP5RSSm3btk3lzJlT3b17N/aYQYMGqTx58qjw8HCllFJ//vmncnNzU127dk3SY2Qk2vusvfaPHz9W48ePV+XLl1dZsmRR2bJlUx07dlT37t0zOu+3334zCi6mTJkS79orV65UAFTnzp2T1JaWLVsqAGrjxo1G+6dOnRr7ON27dze67/bt2wqAKlKkiNH+uJ+j5Pw+pvRzkxBzX6uPPvoowaBEqZS/h8kRFBSk7OzsFAB148YNk8dofx+2bdtm8v6OHTsqAEn6z1VqYnAUH4MjlfQX97ffVGxwVBB3VXDW/Epdv55KrTQ2ePBgBUD17NlThYaGGt136dIl9csvv8Rux8TEqGrVqikAytfXVz148CD2vi1btsT+wZs9e3a8x7FUcJTY9ZJyTEqfg9YOV1dXtdggmA0JCVGNGzdWAFSnTp3itSE5r++bvOk5m/P+JOTEiROqefPmqkuXLsrPz0+dOXPG6P6rV68qHx8fVbp0adW1a1f1559/Kk9PT1WkSBE1bNiwJD9ORhAYGKi2bNmiAKiCBQuqypUrq8mTJ6vLly+ry5cvqwEDBigAqnTp0urVq1ex57148UIFBgaqmjVrKgBqy5Yt8a79ySefKABq8uTJSWrLd999pwCojz/+2Gh/ixYtlJ2dncqXL1+8IGjp0qUmg6aEfu+S8hlM6ecmIea+VsWKFVMA1KFDh0xeP6XvYXJs3rxZAVDOzs4JHlO7dm0FQH311Vcm7580aZICoHr37p2iNlgLg6P4GByppL+4MTFKNW2qD5AGYJZStWsrZaIL1dqaNm2qAMT70jNlx44dsR/qwMDAePd/++23scFO3N4JWwmOUvoctHYMGTIk3jlnz55VAJSnp2e8+5Lz+r7Jm56zOe9PWuvZs6dRj0BSb3GHFNPawoULY9u2bt06o/tiYmJUmTJlFAC1aNGieOd6enoqACbfu2bNmikAavPmzUlqx9GjR2N7dTTR0dHK09NTValSJfb1Nvxd0npV4g63WSI4Su7n5k1S8lqFhobGtufOnTsJXtuc9zApfvrpJ5M9dIbatWunAKhevXqZvF8b2qxevfobHy81P1sMjuJjQnYy6HTAL78A8h95YA4GYv9he+Cbb1K9LYULFwYArF279o3F0LZv3w4AeP/995EvX7549/fv3x/Ozs64ffs2rly5YvnGWoC5z6FPnz7x9lWsWBEuLi4IDg7GkydPjO5LzutrrvT8/uTPnx9lypRJ9s3V1fXNF09FZ86cAQA0b94c7dq1M7pPp9PFFss8ePCg0X03btxAcHAw8uTJY/K9O/1f4Vhvb+8ktaNq1apwc3NDQEAAQkNDY68RHBwMX19f+Pr6AgD8/f1jz9m3bx8AoEGDBkl6jORI7ucmMSl9rbTaXACQI0eOBK+f0vcwqbS6Son97mbJkgUAEBwcbPL+XLlyAUCS6glllM9WeuWQ1g1Ib4oWBb75Rodhw2R7Afqg/sSPAD8/oFatVGvHoEGD8Ouvv2LSpElYunQpmjVrhvr16+Ptt99GgQIFjI7ValiUL1/e5LXc3d1RuHBhXLt2DVevXkXZsmWt3v7kMvc5lChRwuR5uXPnxt27d/HixYvYae5A8l5fc6Xn92fy5MmpNvtmzJgx2LhxY7LPW7x4MWrXrp3oMdoXa5cuXUzer03Pjvulp32hm5rhFxQUhAcPHiB37txJ/p1xcHBAnTp1sH37dhw8eBDNmjWLDYR8fX1jq5f7+/ujZ8+eCAwMxD///IP8+fOjVKlSSXqM5Eju5yYxKX2ttCARAJydnRO8fkrfQ0vS/iOVUHVxrf2GzykhqfnZovjYc5QCgwYBTZoAP7fYjMXoBURHAx98AKTiwp6VK1fGvn374Ofnh3///Re//PILPvjgAxQqVAhNmzbFpUuXYo/VFhzNkydPgtfLmzcvgKR9aNOCuc8ha9asJs+x+295mLi9Q8l5fc2VEd6f1HD//n1cuXIl2beXL1++8dpnz54FADRt2tTk/f/++y8A/fugCQgIAGC6Zyi5vUaauL1D/v7+0Ol0qF+/PooXL45ChQoZ3Wd4jqUl93OTmJS+VlEGi37b29sneP2UvodJ5eHhAQCxS/CYotUw0o6NS2t/FBcyt3nsOUoBe3tg2zZAF+0H1K8JHDkCXL8ODB8OLFiQau2oVasWtm3bhhcvXuDgwYPYs2cPVqxYge3bt6NJkyY4f/48smXLBjc3NwDyv7OEPHz4EID0UryJ9r+ihP4wJuXLKLks/RySIqmvr7ms9f5YSmJfgGPHjsWGDRuSfc2lS5fGW9ftTZYtW4Zly5Yl+7He5M6dO3j27BkKFy6cYIB68eJFAPG/vLUvfFO9ISkNjrThMX9/fyilsH//flSoUCG2h6ZBgwZYsWIF7t27Z/XgyJJS+loZDhNFRESY7D0y5z1MKq0XTfssmhIYGGh0bFzh4eEAEg46DaXmZ4viY3CUQjodAAcHYNkyoHJl6TVauBBo0QKIM95tbW5ubmjatCmaNm2K8ePHo1KlSrh+/Tq2bNmCLl26oHTp0gD0fxziCg0NjS1rrx2bGO2D/ejRI5P3X7t2LcFzU/rFbennkBxven3f5E3P2dLPzdo5UoYCAwNTlAeV2P++U5s2HFOkSBGT9wcEBCAoKAj29vZo0aKF0X3nzp0DAFSoUCHeebt37wZgOhhITI0aNZAlSxacOHECx44dw9OnT9G1a9fY+319fbFixQrs3bs3RflGabWgbEpfK8P8pJCQEOTOnTveMea8h0lVrVo12NnZITw8HDdv3oSXl1e8Y7Qh8urVq5u8htbzm5Teq4zw2UrPOKxmrhIlgJkzcQB1sRTdgT59gDt30qw5rq6usVWP79+/D0Dfzfz777/jwYMH8c755ZdfEB4ejqJFi6JMmTJvfIycOXPC09MTYWFhuHDhQrz7FyTSe6YlLIaFhb35yRiw9HNIKVOv75u86TnbynNLiSVLlsSukJ6cW8OGDdO66bG0L1YXFxeT98+fPx+AJMwbLsURHR0d+zsQ90v56dOnsYFLcnsqnJycULNmTURGRsbmnBj2DGmB0Nq1a3Hp0iXkzp07wXw1U1L6GTSHOa9VgQIFYntXE+q1Sel7mBy5c+eO/b3dZWIJqdOnT+PJkyfIlSsXGjVqZPIa2uc7KZ/jjPDZStcsOvctnTJnKmBMjFKDBkr1bBe8UldQSql69aw+vb9///5q1apV6uXLl0b7/f39lbu7uwKgdu/e/V8bY1T16tUVANWwYUP18OHD2OO3bdum3NzcFCAF3+JKaNqvVszMz8/PqA7QkiVLlKura4JT+d99990EHyuxx0zpc0ioHW96fsl5fd/kTc/ZnPfHEi5cuKC++OKLFNd/Se86dOigAKhcuXLFFsXUHDlyRDk6OqrcuXPHKyAYHh6udDqdAqCCgoKM7uvXr58CpCBhREREstv0xRdfKACx1zf8nVBKqbx588be1759e5PXSOh3OymfwZR+bhJi7mvl5+enAKgNGzaYvD+l76FWRiMpRV2VUmrfvn0KgKpYsWK8Ktjdu3dXANSMGTMSPH/gwIEKgJo6dWqSHi+1aO83p/LrMThS5r+4w4bpax/VwQEVBTulxo+3bCPj8Pb2VgCUg4ODKleunKpRo0bsHywA6oMPPjA6/p9//lGFChVS+K+eTtWqVVXJkiVjj+/evXuSK2QrJYUQtS/trFmzqqpVq6r8+fPH/tFN6I+rVrAOgKpQoYLy9fVVvr6+KiAg4I2PmZLnkNI/8sl9fROTlOec0vcnKY4eParKlCmjsmfPrjp16hSvqOXXX3+tcuTIkaJrZwSlSpWKfU87duyozpw5o27cuKHmzJmjsmXLpvLkyaOOHTtm8lwtqO3Zs6e6cOGCOnv2rBoyZIjq37+/AqDKly+vAgMDk/23ZdeuXbHvfbly5eLd//7778feP3PmTJPXSOh3Oym/j5YOjpQy77X6+eefFQD16aefmrx2St/D5cuXKwCqVatWSX4e33zzjQKg3nvvPXXy5El15coVNXLkSAVAdejQQUVHRyd4bpUqVRSAZFUXt5agoCAVGBioAgMDY9/vY8eOxe5LLxgcWZG5L+7Ll0qVKKEPkKZhhFJ2dkpZsdDd7t271bBhw1TVqlVV7ty5lZOTkypatKhq2rSp2rhxo8kv0kePHqlRo0apUqVKKWdnZ+Xh4aEaNGigfvvtt2StraY5deqUatasmXJ3d1dZs2ZVderUUX/99ZdSKvE/rj/++KOqVKmSypIlS+xxSV1bLbnPIaV/5FPy+ibmTc85Jc8tqRYvXqwGDBiggoOD1cKFC9WAAQOM7u/QoYNq3Lhxiq+fnr148ULZ2dkpDw8PFRERocaNG6eKFCminJycVOHChdXgwYMT/aK4cuWKaty4sXJ1dVUeHh6qadOm6sCBA2r+/Pmx7zMANT6Z/1l69eqVcnJyUgBU//79492vBQsA1OnTp01eI7HP0Zt+H60RHJnzWoWEhChPT09VvHjxeD025ryHffr0UQDU0qVLk/w8lFJq06ZNqlGjRsrT01O5urqqqlWrqtmzZyf6OT1//rzS6XTKz88vWY9lLYb/2TN1Sy8YHFmRJV7cffuU0ukkOIodXitQQKlHjyzYUiLz3LlzR2XJkkW9fPlShYSEqIYNGyp7e3tVvHjx2B6Ea9eupXUzU422oGvdunXTuin0BlqF6oULFxrtT+l7eOXKFeXi4qIqV66sXr9+bcmmmtS+fXvl6Oiozp07Z/XHykxYIdvG1a8PDB0qP79GFvTCYkTffwD07i0dSkQ2QKfTISwsDLdv34a7uzvWrVuH6OhoTJkyBXv37sXevXsTnIacEWmJvCmd3k2pZ9CgQejatStGjRqFU6dOxe5PyXv44sULNG3aFIUKFcKGDRsSLS5pCTNnzsT69esxb948k7P1yPYwOLKgr7+WyWsAcAh1MRNDgb/+An76KW0bRpnWw4cP0aZNG3h7e+ODDz7AkSNHAADPnj0DAJw8eRKATFPOjLQvVq3yNNkunU6HpUuXolevXmjSpEnsbLuUvIdubm6YMWMGTp48iWLFilmjubG2bt2K8ePHY82aNfjwww+t+lhkOaxzZEFZswKLFwO+vtJZNA7f4F1sQunRo6VrqUqVtG4iZTKdOnXC69evcezYMTg6OqJevXoAEFtQ8OTJk8iRI4fJmi2ZAYOj9MXe3h7Tpk1Dt27dYqt0p/Q9bN26tcXbZ0rx4sVx7dq12HXVKH1gz5GF1a8PDBkiP79GFgzEbCAiAujcOVWXFyG6desW/P39MXToUDg7O8POzg45cuSAu7s7SpYsCUCCIx8fnzRuadpQSuHcuXPQ6XSxtasofahatSqcnZ3TxXtYunRpBkbpEIMjK/jmGxleq10rBrPKz5adV6/qoyaiVPD06VMAxlW1b9y4gU6dOsWu8XTq1KnY4CgsLCx2eYPMQKfTISQkBDExMbFFBil94XtI1sLgyAqyZgV27wb2H7BDmT+mAtqHdskSYMWKNG0bZR7ly5dHgQIFYhfc3L59O4KCgvDFF1/EHnPnzh0ULVoUSim8/fbbOHDgQFo1l4jIZuiU4lSqkJAQeHp6Ijg4OMHVlM3y229Ajx7ys5sbcOoUUKqU5R+HKI6TJ0/i888/R7Zs2fDkyRN89913RrkZ/fr1w86dO1GgQAE0adIE48ePT8PWEhElj7W+vxkcIRWCIwCvuvXF0RXX8Db2At7ewOHDwH9rHBEREVHyWev7m8NqqeDYMaDq8V/QXLcVF1AeOHMGGDYsrZtFREREJjA4SgWrVgFX/rFDuHJGd91yRMARmD8fWLYsrZtGREREcTA4SgVffw2UKyc/B6jKmITPZaNfP+DSpbRrGBEREcXD4CgVZMkiOdkO/5Xc/Eb3GY6gJvDqFfD++8DLl2nbQCIiIorF4CiV+PgA2kSgGGWHHk6r8BKuwIULwKBBads4IiIiisXgKBWNHQvUrCk//xNRDGMcfpCNX3+VdUeIiIgozTE4SkUODsDSpfoZ/LOj/odt8JONgQOBc+fSrnFEREQEgMFRqitdGvjuO/12b9fVeIZswOvXkn8UGppmbSMiIiIGR2li4EDAzw9wdASGfJoVHt7F5Y4rV2QGG+tyEhERpRkGR2lApwMWLZLikJ9+7gj7tasBd3e5c+VKYO7ctG0gERFRJsbgKI0ULAhUrvzfRsmSEi1phg0Djh5Ni2YRERFlegyObEWHDjjd9VvEQAdERgLt2wNBQWndKiIiokyHwZENiIwEPv8c8Fk1Cj94/SQ7//0X6NwZiIpK28YRERFlMgyObMCJE7LESEyMDmPvDURAriZyx549wGefpW3jiIiIMhkGRzagdm1g1Cj5OTJSh65Z/8BLew/Z8e23wLp1adc4IiKiTIbBkY346iugalX5+fJtV4yseUB/Z69ewOXLadMwIiKiTIbBkY1wcgJWrABcXWV73qGK2FB/umyEhgLt2gEvXqRdA4mIiDIJBkc2pEwZYMYM/XafC8Pxb5lGsnHpEvDRRywQSUREZGUMjmxMnz5A27by89OnOvTM8Rdi3D1lx5o1wA8/pF3jiIiIMgEGRzZGpwPmz5cikQCw67Arprc/qD9gzBjA3z9tGkdERJQJMDiyQTlzAkuXSqDk7Q28O+Yt/ZT+6GigY0fg7t20bSQREVEGxeDIRjVqBGzcKKuIlCsHYMIEWa0WkMrZbdsCYWFp2kYiIqKMiMGRDWvZEnB2/m/D3l4WpS1eXLZPngT+9z8maBMREVkYg6N0JCxLDhyZuB3ImlV2LFvGBG0iIiILY3CUTly6BNSsCTTpXwL/TDGomD16NLB9e9o1jIiIKINhcJROzJgBnDsndSA7LWqK8LFfyh0xMbJA7fXradk8IiKiDIPBUToxbZoUiQSAgABgdOh4oFUr2fHsGdC6tVTSJiIiIrMwOEon3NykBqSWoP3Tzzps6Ljyv6lsAC5cAHr2lJ4kIiIiSjEGR+lIpUrGy4v0HuyK27P+Bjz/q6C9YYOsYEtEREQpxuAonenXD3j/ffn5+XOg87jiiFy2WipGAsAXXwB//plm7SMiIkrvGBylM9ryIl5esn3kCPD5gabAlCn6gz74QIbZiIiIKNkYHKVDnp7AqlWAg4NsT50KHKwzGujSRXa8eAG89x7w6FHaNZKIiCidYnCUTtWoIUGRnZ2sLFKrtg5YsADw8ZEDbt4E2rUDwsPTtqFERETpjE0GR7Nnz4aXlxdcXFzg4+OD/fv3J3r88uXL4e3tDVdXV+TPnx+9evXCkydPUqm1aWfECFlFZPx4WV0Erq6Sb5Q/vxxw4ADQvz+XGCEiIkoGmwuOVq9ejeHDh+Ozzz5DQEAA6tevj+bNm+POnTsmjz9w4AB69OiBjz76CBcuXMDvv/+O48ePo0+fPqnc8tSn0wGVK8fZWbCgrFibJYtsL1kCfP99KreMiIgo/bK54Gj69On46KOP0KdPH5QrVw4zZsxA4cKFMWfOHJPHHzlyBMWKFcPQoUPh5eWFevXqoV+/fjhx4kQqt9w2HDwIbHpYDfj1V/3OTz6RgImIiIjeyKaCo4iICJw8eRJ+fn5G+/38/HDo0CGT59SpUwf37t3D5s2boZTCw4cPsXbtWrz77rsJPk54eDhCQkKMbumdUsD06YCvL9C1K3CtyvvAxIn6O7t2Bc6cSdtGEhERpQM2FRw9fvwY0dHRyJs3r9H+vHnz4sGDBybPqVOnDpYvX45OnTrByckJ+fLlQ7Zs2fDTTz8l+DiTJ0+Gp6dn7K1w4cIWfR5p5ehRIDoaCAkBOnQAwj7+P/0MtpcvZQZbAq8jERERCZsKjjQ6raDhf5RS8fZpLl68iKFDh2L8+PE4efIktm7dips3b6J///4JXn/s2LEIDg6Ovd29e9ei7U8Luv8mq2nrr505AwwZqgMWLgRq1pSdd+8CbdoAr1+nWTuJiIhsnU0FR7ly5YK9vX28XqKgoKB4vUmayZMno27duhg9ejQqVaqEpk2bYvbs2Vi0aBECAwNNnuPs7AwPDw+jW0bg7g6sXSuT1gCJixavygL88Qeg9Y4dPQp89BFnsBERESXApoIjJycn+Pj4YMeOHUb7d+zYgTp16pg859WrV7CzM34a9vb2AKTHKbOpUAGYO1e/PXAgcOZhPknIzppVdq5YwTXYiIiIEmBTwREAjBw5EgsWLMCiRYtw6dIljBgxAnfu3IkdJhs7dix69OgRe/x7772H9evXY86cObhx4wYOHjyIoUOHokaNGihQoEBaPY001b27rMEGyAhahw5AsFdlYNky/Rps48dLkERERERGHNK6AXF16tQJT548wcSJExEYGIgKFSpg8+bNKFq0KAAgMDDQqObRhx9+iNDQUPz888/4+OOPkS1bNjRq1AhTp05Nq6dgE2bMAI4fB06dAq5dA3r3BtaubQPdlCkytR8AevUCChUCGjRI07YSERHZEp3KjGNPcYSEhMDT0xPBwcEZJv8IkBVEqlYFnj+XPKQTJ4ByZZVUzZ43Tw7Knh04fFifyU1ERJROWOv72+aG1chyvLyA334DSpSQ+KdcOciw2qxZQLNmctCzZ0CLFlykloiI6D8MjjK4li2BCxeASpUMdjo4AGvWAN7esn3jBtCqFRAWliZtJCIisiUMjjIBZ+f4+6Jd3YG//wa0pPUjRySTOyYmdRtHRERkYxgcZTKRkcCQIcCHHwKqYCFg0ybAzU3uXLdOn6xNRESUSTE4ykSUAlq3Bn7+WWb1z5wJoHJlGWL7rzYUvv8eSGCRXyIiosyAwVEmotPJlH7Nxx8D/v4AmjeXJG3N4MHA5s2p3j4iIiJbwOAok+nQQT9yFh0NvP++LLmGfv2AMWPkjpgYoGNH4OTJNGsnERFRWmFwlAl9/TXg5yc/P3oEtG//31q0kydLtAQAL1/KFP/r19OsnURERGmBwVEmZG8vK4cUKybbx4/LSJrS2QG//grUqyd3BAVJPaSgoDRrKxERUWpjcJRJ5cwJbNgAZMki2wsXArNnQ3Zs3AiULy93XLsGvPsu8OJFmrWViIgoNTE4ysQqVwYWLNBvDxsG7N0LWVJk61agYEG548QJGW6LjEyDVhIREaUuBkeZXNeu+jzsWrX0HUYoXFgCJE9P2d66FejTR+oBEBERZWAMjgjffCM1j3btAvLkMbijQgUZYtNKbC9dCnz2WZq0kYiIKLUwOCLY20vVbFPLjKBBA2D5cimSBMiMtp9/TtX2ERERpSYGR2TS06fAokX/bbRvD/z0k/7OoUOBtWvTpF1ERETWxuCI4rl4EahRA/joI1lmBAAwaBAwdqz8rBTQrdt/5bWJiIgyFgZHFI+/v772Y58+wLFj/93x9ddAz57yc0QE0KoVcOpUmrSRiIjIWhgcUTz9+wP/+5/8HB4OtGkD/PsvJO9o/nypnA0AISFSJPLq1bRqKhERkcUxOKJ4dDpJMWrQQLYDAyVACgsD4OgI/P47ULeu3PnoEdCkyX8LtBEREaV/DI7IJCcnybkuWlS2T5yQEbWYGACursDffwPe3nLnnTuyWNvjx2nWXiIiIkthcEQJyp1byhy5ucn2778Dn3/+353ZsklhyBIlZPvyZaB5cxlqIyIiSscYHFGiKlUCVq0C7P77TfnmG2DJkv/uzJcP2LEDKFBAtk+cAFq3Bl6/ToumEhERWQSDI3qjd98FZszQbx8/bnCnlxewfTuQI4ds790LdOoEREWlYguJiIgsh8ERJcmQIVL78dtvTRTIfustYPNmIGtW2d64UWoAxMSkejuJiIjMpVOKK4mGhITA09MTwcHB8PDwSOvm2Cyl9KuImLRzp3QzRUTI9vDhwPTpbziJiIgoZaz1/c2eI0oyUzHO1atSCwkA8M47wMqV+gSlGTOAiRNTq3lEREQWweCIUmzbNqBaNRlBi+1/bNdOCkVqvvwS+O67tGgeERFRijA4ohR5+hR4/30gNFTWX/vqK4M7e/eW4TTNmDHArFmp3kYiIqKUYHBEKZIjh8GUfgDjxwO//WZwwIgRxhHT4MHAwoWp1TwiIqIUY3BEKdauHTB1qn67d2/JyY712WfAuHH67b59gRUrUq19REREKcHgiMwyejQwYID8HBUlAdOZMwYHfPWV9CIBkpjUowewfn2qt5OIiCipGByRWbRFalu3lu3QUKBFC1luLfaAadOA/v1lOzoa6NxZ6iIRERHZIAZHZDZ7exktq1lTtu/fl2XWnj377wCdThKye/aU7chI6WLatStN2ktERJQYBkdkEa6uwF9/ASVLyvbly8D+/QYH2NlJQnanTrIdHg60agUcOJDqbSUiIkoMgyOymNy5ga1bZbm1P/+U2MeIvb1MadPG4F69kjG4Y8dSva1EREQJYXBEFlWihPQatWyZwAGOjsDq1UCzZrIdGgr4+TFAIiIim8HgiCzOySn+vuvXDTacnWXG2ttvy3ZwsARIx4+nSvuIiIgSw+CIrO6HH4AyZYDffzfYmSWLJCk1bCjbwcFAkyYMkIiIKM0xOCKr2rIFGDlSZvB/8EGcCWpZswJ//x0/QDpxIi2aSkREBIDBEVlZs2ZAr17yc0QE0KZNnNjHVID0zjsMkIiIKM0wOCKr0umAefP0M9devJAaSFeuGBykBUi+vrKt9SCdPJnq7SUiImJwRFbn4ACsWgU0aCDbjx9L/vW9ewYHZc0KbNqkP+j5c+lBYoBERESpjMERpYosWYCNGwFvb9m+cwdo2hR48sTgIC1Aql9fthkgERFRGmBwRKnG01OKRJYoIdsXL0o9pJcvDQ5yc5N11wwDJA6xERFRKmJwRKkqXz5g+3b5FwCuXgVu3IhzUNwA6dkzoFEj4PDhVG0rERFlTgyOKNUVLw5s2wZUrChLq1WsaOKguAFSSIgkKu3bl6ptJSKizIfBEaWJSpWA06eBcuUSOcjNTQolNW4s2y9eSG2AHTtSo4lERJRJMTiiNGMX57cvJkaSto1kzSqVtFu0kO2wMOC99yRxm4iIyAoYHJFNiIoCPvwQaN0a+OabOHdmySJrsbVpI9vh4UDbtsCGDancSiIiygwYHJFN2LED+O03+fmzz4CZM+Mc4OwMrFkDdOok25GRwPvvAytXpmo7ER0t/8bEAEql7mMTEVGqYHBENqF5c+Dbb/Xbw4YBCxfGOcjREVi+HOjRQ7ajo4Fu3YAlS1KnkY8fA//3fxLJ2dlJ+e+YmNR5bCIiSjUMjshmjB4NjB+v3+7bVyprG7G3BxYvBv73P9lWShZv++UX6zYuJgbIlQsoXFiqV86bJ/vjJk4REVG6x7/sZFO+/BIYMUJ+Vgro3t1EkradHTB3LjB0qH5f//7AtGnWa5gWBHl6ys/9+zPniYgog2JwRDZFp5MYR+sYioqS1KKdO00cOGMGMGaMft+oUTLsZY1coBcvJBGqe3fpRRo/Hihd2vKPQ0REaY7BEdkcnQ6YPVvSiQAgIkJmscUrkK3TAVOmABMn6vd9/TUwZIhlc4EuXpTHGD5ctn/+Wbq43npLtuM+FvOQiIjSNQdzL/D8+XM8fPgQz58/R/bs2ZE3b154enpaom2UidnbS571q1cyelW8OODlZeJAnQ74/HMgWzb9MNusWbIm2+LFksSdEtHR0ojTp+X6W7dKI0aPBvr1i3+cUsDTp0DOnDLsppS0jYiI0p0U9RwFBwdj/PjxKF++PHLmzIny5cujdu3aKFu2LHLkyIFKlSph4sSJePHihaXbS5mIg4PM1P/4Y2DvXv16bCYNGQIsXSqBCiCz2tq1k6KRyaUFPLdvA126SMHJ+vWB777TB0YxMXLTHu+vv2QV3bFjZTspgRF7mIiIbJJOqeQlaBw6dAg9e/ZEw4YN0ahRI5QoUQLZsmWDo6MjIiMj8fTpU1y7dg07d+7E0aNHsWrVKnh7e1ur/RYREhICT09PBAcHw8PDI62bQ+b480+phRQeLtu+vpLRndT3VevxCQ8HatYEzp6V2Wnffy9rndjZ6YMnzYIFkih15QrQoAGwbBlQqFD8a0dHS7Dm5mb+8yQiIqt9fycrOHr06BE++OADLF68GAUKFHjj8Tdu3MCAAQOwdu1auLu7m9VQa2JwlL6EhEhe9MSJgMm4e88eoFUrSaIGAB8fGRbLlSvpD/LJJ9JTVLmyZIPnyCH7Y2KMp+/Pmycz1wAZfuveHShZ0vha/v5y27MHuHlT2tGwoQRcRESUYjYRHEVGRkKn08HBIempSik5J7UxOEo/goOlYOThw5Les3u3LGIbz/Hjskjt06eyXbasFG801aNjyhdfyDomixZJwBMdLT1KWmB05470EP3f/8n2zJlAnz6Ai4v+GgcOSFXv2bMlqGrWTIbnypeX4Ii5eUREZrHW93eyco4cHR2NgpyF8UoYv/kcInMYpvI8eQI0bgycP2/iwOrVgX37AK2H8/JloF494OrVpD1Q6dISEF24INv29vrA6ORJWeNk4kRJhJo1Cxg82Dgw2roV6NxZZrY1bCjVLDdvlpyk1q0lMGLOERGRTTJrKv/y5cvj7QsNDUXr1q1x48YNcy5NZJKHh8QdNWvK9uPHQKNGMts+nrfekt6bEiVk+/ZtoG5d4OjRNz9Qt27ATz8B8+fLOiZ//inX+vFHoEULSfiuXh344QdgwAD9eUoB27bJsN79+0Dv3nJOx45yv+GabKyuTURkk5L913nDhg348ssvsXbtWkRGRsa7393dHWPGjEF/LQ+DyMI8PCT+qF5dth89kgDp8mUTB3t5Afv368fetGhqy5aEH0Dr0Rk0CPj7b1nk9upVSbweP14e8L33pAilFvRo5+3bJ8FSVJQkhk+bpq+HpJR+TTYiIrJZyQ6OHB0dceDAAQwaNAiHDh2Cm5sbatasib59++Knn36Cv78/8uTJg8ePH6e4UbNnz4aXlxdcXFzg4+OD/fv3J3p8eHg4PvvsMxQtWhTOzs4oUaIEFi1alOLHJ9vn6Qls3w5UqybbDx8Cb78tE8biyZ9fgpaGDWX71SsJbn791fTFtTpFSgG1a0vCda1aMustNBRo0wZYsUISvQ0Xn716VXKQbt2SyG3JEuO8Ip0ufvXu6OgUvwZERGQdyQ6OWrZsiZ07d+Lhw4eoVq0a1q9fj/fffx/h4eFYuHAhmjZtirJlyyJfokVpErZ69WoMHz4cn332GQICAlC/fn00b94cd+7cSfCcjh07YteuXVi4cCGuXLmClStXomzZsil6fEo/smWTAKlqVdl+8EDiH5NDbJ6eMh73/vuyHR0NfPihVNg2NSdBpzPu4alfXzLBAVkRN2tWuYbWGwTIENvBg0D27MD69YCzc/zgR6eT4bmvvpJte3vpZSIiItuhzHD79u14+6KiolRgYKCKjo5O0TVr1Kih+vfvb7SvbNmy6tNPPzV5/JYtW5Snp6d68uRJih5PKaWCg4MVABUcHJzia1DaefJEqcqVta4epfr2TeTgqCilBg/WHwwoNXSoUon9vhreN26cUjVqKHX1qmzHxMi/K1cqpdPJbedO/WOZcuyYUq6uSvXqleTnSERE8Vnr+9usjNAiRYrE22dvb498+fLBLgXJphERETh58iT8/PyM9vv5+eHQoUMmz9m4cSOqVauGb7/9FgULFkTp0qUxatQohCVSGTk8PBwhISFGN0q/cuQAdu2SUa733pMJYgmyt5dp9998o983c6ZUwtYKR8alFX4EZO22FSuAYsVkW6cD7t2TtdYAuW7jxhJ2GRaKNFS+PDBsmAy7VaumH5azxoK5RESUbDY1x/7x48eIjo5G3rx5jfbnzZsXDx48MHnOjRs3cODAAbi4uGDDhg14/PgxBg4ciKdPnyaYdzR58mRMmDDB4u2ntKMFSM7OgJPTGw7W6WRKff78UpsoOlrqET16JAu5mao/pK2fptPpZ79plbIPHpTijn5+MuSmPYYh7dyzZ2UG3IIFgLs7kDu3XOfff4HCheXYuIUmiYgoVdnkX2BdnC8WpVS8fZqYmBjodDosX74cNWrUQIsWLTB9+nQsWbIkwd6jsWPHIjg4OPZ29+5diz8HSn2ensalhgDg+nUggU5HyTnauBFwdZXtPXtkuZH7900fH/d3UOsZOnRIgp8PPpB8o7i0wOjSJWDkSAmOwsOlMKVSspht585SLBKQwIg1kIiI0oxN9RzlypUL9vb28XqJgoKC4vUmafLnz4+CBQvC0+B/++XKlYNSCvfu3UOpUqXinePs7AxnZ2fLNp5szu3bMmv/yRNZO9bX18RBLVpIme1335UDz5yRIkqbNwMVKyb+AErJEiWHDgF58kgNJVM9PjqdZIm3agXcuAHUqSMlAD76SBK7nzwBTp+WZPFr14Dp09lzRESUhqzyF9jT0xONGjXCnj17knWek5MTfHx8sGPHDqP9O3bsQJ06dUyeU7duXdy/fx8vtHW0AFy9ehV2dnYolNSlIihD+uorWeXj5UuZaLZzZwIH1qwpQ2NaHtG9exLoxPk9jEenk0VkX76UxWm9vPR5Q1rPz8uXMnOtfXsJjFq2BNauBQYOlMAIkN6mxo2BUaOkV+nvv8196kREZAarBEfr1q1D27Zt0a9fP6xbty5Z544cORILFizAokWLcOnSJYwYMQJ37tyJLSo5duxY9OjRI/b4rl27ImfOnOjVqxcuXryIffv2YfTo0ejduzeyZMli0edF6ctPP0mHEACEhUlckmDtxzJlgCNHgBo1ZDs0VHqVEquXFR0NRERIkGS4pk90tD6J+8cfJb/pyhWgQwdg9WpZcsQwWVsbritQQIKpgIAUP2ciIjKfVYKjd955B0OGDMGxY8eSXW+oU6dOmDFjBiZOnIjKlStj37592Lx5M4oWLQoACAwMNKp55Obmhh07duD58+eoVq0aunXrhvfeew8zZ8606HOi9MfFRTpt2rSR7fBw+XnDhgROyJtX8o5at5btqCgZ+vq//zM9k8zOTjLAK1WSHiRAAh0t8Bk+HPj+e+Cff2Rdt++/B7Jk0S9iC0gPk04nRZp+/132vTGjnIiIrEmnlHnzh7du3YpDhw7BwcEBNWrUQOPGjeHo6Gip9qUKa63qS7YhMlJypdeskW17e+kQMuiANBYdDXz8sfT6aLp2lZNM5apNnixDZvPny/b9+zLlf84cSfbOnVvKBbz3nvFMNG22W3g4MGECMG+eHD9/vgzTERFRoqz1/W1WQvbIkSMxY8YM5M6dG69evcLLly+RK1cuzJ49Gx06dLBUG4nM4ugo68S6uABLl0pM0rMnEBwMDBli4gR7e1k3zcsLGDFCeo1WrJBcpA0bpG6AoWHD9EGTvz8wd64MnxUoIAvW/vknEBSkP14LirQeps8+k8VtX72ScUBtaI+IiNKEWcNqK1euxIULF/Dw4UOEhobi+vXrGDNmDAYOHIjly5dbqo1EZnNwABYvNg6Ghg5NZJo/IEHPhg0yFAbI+mx16kgvkSFXVwl0tmyR/KI1a4AmTWTtNh8fOWbnThmms7PTB0VnzsgitdOnS+5Sq1YyrT97dhaEJCJKQ2YNqzVt2hTbtm2Lt//KlSvo0KEDzp07Z1bjUguH1TIPpYAvvgAmTQI+/VRGxN7o+HHJ5tZ6f3LnBv74QwIlzfnzknsESCHI/v2BKlVk+/lzCZbCw4Hu3aUr68IFmQ2n5c+NHy8z2t5UPoCIiGLZ5LCaj48Pzp07h4px/qCXKVOGQQbZJJ0OmDgRaNBAZs8nSfXqMpPt3XelkOOjR8Dbb0uV6+7d5ZgKFYBevaQXafJkfYJ2ZKSskHv8uCRor14tgVRkpPQQ9e4tCeDvvWeFZ0tERClhVs/RO++8g1OnTmHQoEFo2bIlvL294eLigkOHDuHnn3/GihUrLNlWq2HPEQHAiRPS+ZPgZLFnz2Q6/u7d+n1jx0q05ZDI/zOiovT3P3ggw2phYVLnKGdOyzTeMNFbKeD1a/1wIBFRBmWt72+zgqOCBQvC29sb586dw7///gudTgcnJyc4ODjg448/Rs2aNVGpUiUULFjQYg22BgZHtH+/TBBr2FBqNGorisQTGSmJS7/8ot/Xtq3kF7m7J/wAb1ovTVtiJDm0cyIjZagOkHpKa9dK5e7+/YH/SmAQEWVENhkcjR07FpP/S9p49uwZzp49i3PnzuHs2bM4e/YsLly4gJcvXyJHjhx4/PixxRptaQyOMrewMKB4cenUAaQ49l9/mV4mDYAEJT//LMNkWiXsypVlnTZt8diU0gKepC4++/q1zKjr0gXIlQv4/HNJIq9SBViyhDlMRJSh2WRwlBTXr1/HuXPn0EarxGeDGBzRvn2Scx0aKttvvQVs3QokugLN1q1Ap05ASIhs58sn0/aTMxXfsMfo5k1ZfLZ9e6BWraRfY/lyyX0qWlQWlGvXToKl9u2NjwsL41AbEWUo1vr+TtZU/vv37+PgwYPJeoA7d+6gfv36yTqHKLU1aADs3SvrxwIymaxOHcm/TlCzZsDhw9LtBEjXk68vsGrVmx9Q+z+JFhgdOABMmQJMmybJ2Q8eJD6dX7svOBjIn1+G1W7flpl006bpA6OYGP2xW7fq28ZSAURECUpWcFSgQAF8++23mDFjBl6/fp3osa9evcI333yD+fPnI6elkk6JrKhqVal7pMU6d+/Kqh+HDydyUvnywNGjEl0BMszVpYvUC9CG3EzRgqLPPpNApmlTqYzdoAHwww/SC5VQDpK2/MiDB8CsWdJ7FRkpS52UKSPX0oaxdTr9dS5d0gdHyc1vIiLKRJI9lX/FihUYMWIE8ufPj1q1aqF48eLIkSMHHBwcEBkZiadPn+LatWs4duwYevXqhcWLF1uj3URWUaKEBEjNm8v6r0+fypT/NWtk2M2kXLmkZtGAAfqFaidOlO6nJUv00/rjev5cgpR792Q6f4MG8iDaWJ6pvCOlZLbbixdSMHLtWunuGj5cAi1A1kopWBA4eBCoVk0/dFeokCyJ8uKFzJRjgEREZFKKc44uXbqE9evX48iRI3j48CGCg4ORLVs25MuXD3Xr1kW7du1QsmRJS7fXKphzRHGFhEjqzq5dsp0lC3Drln7YzSSlpNdn1Cj9sFWFClIwskSJhM9LKAgyDF4Mtx8/Brp1k4CsfHngyy+BFi2Mp9jNny/VuatW1Z8/caIMud24IUugJCXhm4jIhqXbhOz0gMERmRIeLmuwrVkDrFwpo1dJsnmzDK1pidrZs0vxxyZN4h+blCn8hsfs2gVMnSrLkZQqJYFXuXIJXysmRj+09tFHknd044bpBXSJiNIZm0jIJspMnJ1lvdk9e5IRGAHSi3PsGFC2rGw/eybJ299/Hz8ROilDW9ox69fLmic7dwJ+fsDff0tgFDe5O+65Oh1w8aIEaLlyybAa/09ERJQgs4KjYsWKoVWrVvjss8+wcuVKnD9/HlFRUQCAvn37WqSBRGnJzk4moMW1ciXw6lUiJ5YpI4narVrJdkyM5Ah98MEbTkzA06fAwoXAqVOyYu4PP0jPkdYzlBCdTqbwr1ghj9u8uVTlZr4REVGCzAqOJkyYgLJly+LUqVMYPXo0KlWqhKxZs6JixYrYsGGDpdpIZFPmzwe6dgUaNdKvRWuSh4cUZPziC/2+FStkCtzt28l7UHt7WaS2YkVg0CD9UFpS8oYOH5b6S7lySY8TwJ4jIqJEmBUc9ezZE99++y22bNmCe/fu4dGjR1iyZAlcXV1tuugjUUoFBwOffCI/Hz0K1K4tK3YkyM5OEqY3bNDPWgsIkFlke/cm/YE9PYGOHYHLl2UW3OXLkvi9bl3i5927B/z2m5xTs6a+YjZ7joiIEmTRnKOcOXOiS5cu2LJlC/Lnz2/JSxPZBE9PyUHSlgu8cUMCpP3733BimzbAkSOANoPz8WPgnXeAmTPf3Iuj3f/558CMGbLYbdeu0oXl75/wMF1oqIz//fqrbA8dKkUi2WtERJQos4KjX3/9FSdPnoxXEDJHjhzJrqRNlF54e0uvkbe3bD97JnHOGwtjv/WWJGo3aybb0dHAsGEyLf/ly4TP09ZaA2Qx2d27ZZjs1i2pW+TqGj/gCQsDNm0CvvlGtr/8Uj9bjr1GRESJMmsqv6OjI2JiYmBnZwcvLy9UqFABxYoVw7Nnz+Dv748bN25Ysq1Ww6n8lBIhITLStW2bft/kyTLslmj8ER0tBRunTtXve+stGSIrUybxB02s/pH28+vX0qjRo4Fr16TXav160+cTEaVjNjmVv1GjRnj27Bl2796N4cOHI2/evLhw4QLu37+PBQsWWKqNRDbJwwP46y+gTx/9vrFjgX79ZDWPBNnbyzpq69YB7u6y78IFyUNauzbxB40b2Gjb2pIi0dESCH35pQRGdepIEjjw5pltREQEgEUgAbDniMyjlMQ648bJdr58wMmTQIECSTj5yhVZW+3CBf2+jz+WLihHx+Q3ZsoUYO5c4P59WfdkzhygWDEJmuztk389IiIbZpM9R0QknTFjxwLLl8uqHJs2JTEwAvT1kLp21e+bNk0Cm8DAxM+NiZEhtCdPpMepQweJ0B49AsaPl2TvYsXkOAZGRERJxp4jsOeILCckRIbbDCUpzUcpYPZsYMQI/ZhcvnxS1bpBg/jHh4XJUiJDhwIREcDDh7KYbOvWwP/+B9Sta5HnQ0Rky7i2mhUxOCJriYqSUbPWrYHevZNwwpEjwPvvS30iQHp8pk4FRo40jrCioyWI2rBBuqlcXYHChSWgAph4TUSZAoMjK2JwRNYyYoSUJgKkZuOUKUkY4Xr0SBau3bVLv69NG2DRIlnENjEMiogoE2HOEVE6o5S+PBEg6862aSNDb4nKnVum4msZ3gDwxx9AlSqSn5QYBkZERGYzu+do165d2LVrF4KCghBj+E0AYNGiRWY1LrWw54isae5cYPBgGQkDgAoVpARAsWJJOPnvv4GePWXhWQBwcJBhthEjGAgRUaZnkz1HEyZMgJ+fH3bt2oXHjx/j2bNnRjcikqLW27YB2bLJ9vnzQI0aQJKKyLdsCZw+LfWKAEli+vhjSWLSAiYiIrIos3qO8ufPj2+//Rbdu3e3ZJtSHXuOKDVcvSqxzj//yLajo0xQMywimaDISFlbzbCqduHCsmaJFjgREWUyNtlzFBERgTr8w0yUJKVLS8pQ48ayHRkJ9O0LLFuWhJMdHSWbe/NmIFcu2Xf3rkzz//Zb4+QmIiIyi1nBUZ8+fbBCW5qAiN4oe3ZgyxZZbxYAqleX2o1J1ry5DLPVry/b0dGymFvLlsDjx5ZuLhFRpuRgzsmvX7/GvHnzsHPnTlSqVAmOcZY7mD59ulmNI8qIHB1len/16oCvL+DikswLFCwI7N4t66d9841Mi9uyBfD2Bn77DWjUyAqtJiLKPMzKOXr77bcTvrBOh927d6f00qmKOUdkK65ckTqQPXsm8YQdO4Bu3aQ2EiAz2MaMASZOBJycrNZOIiJbwCKQVsTgiGxBSAhQsyZw+bJM/Z8+PYlrzwYGAj16ADt36vf5+AArVkiiExFRBmWTCdlEZDlr1khgBAA//wy88w4QFJSEE/Pnl1oB332nj6ZOngSqVgUWL5ZhNyIiSjKze46eP3+OhQsX4tKlS9DpdChXrhw++ugjeHp6WqqNVseeI7IVCxYAgwbJWrIAUKgQ8PvvQK1aSbzAqVOy9MjVq/p9HTtKJco3LT1CRJTO2GTP0YkTJ1CiRAn88MMPePr0KR4/fowffvgBJUqUwKlTpyzVRqJMo08fwN9fOoMAWX+2QQPpSUrSf2OqVpUAybB40po1kqy9f79V2kxElNGY1XNUv359lCxZEvPnz4eDg0x8i4qKQp8+fXDjxg3s27fPYg21JvYcka0JDJQOnwMH9Pu6dAHmzQPc3JJ4kXXrpJCSVq3ezk7Waxs/PonJTEREts0mE7KzZMmCgIAAlC1b1mj/xYsXUa1aNbx69crsBqYGBkdkiyIjgbFjgWnT9PsqVgROnEjGRLS7d4Hu3aU7SlOzJrB0KZO1iSjds8lhNQ8PD9y5cyfe/rt378Ld3d2cSxNleo6OwPffA2vXAtrHqVu3ZM7QL1wY2LUL+PprwN5e9h09ClSuLGuXMFmbiCges4KjTp064aOPPsLq1atx9+5d3Lt3D6tWrUKfPn3QpUsXS7WRKFNr3156iz7+WEoYJZu9vQynHTwIlCwp+8LCJPO7WTPg338t2l4iovTOrGG1iIgIjB49GnPnzkVUVBQAwNHREQMGDMCUKVPg7OxssYZaE4fVKL1asUIStgsVSuIJL19KhDV7tn5f9uyy3bmzVdpIRGQtNplzpHn16hWuX78OpRRKliwJV1dXS7Qt1TA4ovRozx6phZQjh6wa0qxZMk7etg3o3Ru4f1+/r1MnCZJy5LB4W4mIrMEmc440rq6uqFixIipVqpTuAiOi9Egp4NNPgZgYWW+2eXPZjoxM4gWaNgXOnTPuLVq9GqhQAdi61SptJiJKL5LdczRy5EhMmjQJWbNmxciRIxM9Nr0sPMueI0qPnjwBPvwQ+Ptv/b7atYGVK4GiRZNxoVWrgIED9VP+AWDAAKm4nTWrpZpLRGRx1vr+dkjuCQEBAYj877+nAQEBCR6n0+lS3ioieqOcOYGNG4EZM4BPPpFeo8OHgSpVZNWQ1q2TeKHOnYH69YGPPpLhNgCYM0d+XrQI8PW11lMgIrJJZuUc3blzB4UKFYKdnfHonFIKd+/eRZEiRcxuYGpgzxGld8eOScrQrVv6fcOGAVOnAkmeF6GULDMyahRgWKNs0CBgypRkVJ8kIkodNplz5OXlhcePH8fb//TpU3h5eZlzaSJKhho1gIAAmfav+fFHKZCdZDqdDKedPg3Uq6ffP2uWVJ/cvdtSzSUismlmBUcJdTq9ePECLi4u5lyaiJIpWzZZpHbWLCkU6eoq5Y2SrVQpqaj9449Aliyy79YtoHFjCZ5CQy3YaiIi25OiYTUtEfvHH39E3759jWaoRUdH4+jRo7C3t8fBgwct11Ir4rAaZTSnTwM3bwJt25p5oevXJRfJcPmRIkWABQuAJk3MvDgRkXlsalgtICAAAQEBUErh3LlzsdsBAQG4fPkyvL29sWTJEos1koiSp3Ll+IFRWBjQqhVw5EgyLlSihAyn/fyzfubanTuAn5+M2QUHW6rJREQ2w6yE7F69euHHH39M970t7DmizGDIEIlx7O2B8eNlyM0hOfNVb96UXqQ9e/T7ChUCfvkFaNHC4u0lInoTm+o50ixevJjBBFE6EB4uCdsAEB0NfPEF0LCh8ey2N/LyAnbulGn+2sy1e/eAd98FunQBHj60cKuJiNKGWT1HEydOTPT+8ePHp/TSqYo9R5QZREUBX38NTJwolbUBwMNDVgzp1i2ZF7t9W4bVduzQ78ueHZg2TSpTss4ZEaUCm1xbrUqVKkbbkZGRuHnzJhwcHFCiRAmcOnXK7AamBgZHlJkcOgR88IGMkmm6dpUgydMzGRdSCli6FBg5Enj6VL+/USMZaitZ0mJtJiIyxSaDI1NCQkLw4Ycfom3btujevbslL201DI4oswkJAQYPlgVrNUWLAr/+moKC2EFBwIgRwIoV+n0uLjJ29/HHgKOjRdpMRBSXTeYcmeLh4YGJEyfi888/t/SlichCPDyk02fFCn1v0e3bsvxIsuXJAyxfDmzerF/U7fVrYOxYoFo1Kd9NRJSOWDw4AoDnz58jmFN8iWxely7AmTNAgwayaO3o0WZcrHlz4Px56UXSlhQ6e1YuPHw48OKFJZpMRGR1Zg2rzZw502hbKYXAwED89ttvaNCgAVauXGl2A1MDh9Uos4uJAZ49k8VsDe3aJYFTskfGjh+XhO0zZ/T7ChWSVXLbtWPCNhFZhE3mHMVdP83Ozg65c+dGo0aNMHbsWLi7u5vdwNTA4IgoviNHgLp1AW9vGYKrUCGZF4iMBKZPB778UobZNM2bAz/9JAUmiYjMYJPBUUbB4IjIWEyMrDV78aJsOzkBX30lE9Ps7ZN5sevXJft761b9PhcXqUI5Zgzg7GyxdhNR5pJuErKJKP2zs5PeovLlZTsiQuKYhg0l1kmWEiUkWXvtWqBgQdn3+rWU6a5Y0bhWEhGRDUh2z5G26GxSTJ8+PdkNAoDZs2fju+++Q2BgIN566y3MmDED9evXf+N5Bw8ehK+vLypUqIDTp08n+fHYc0Rk2uvXwP/9n4yOaX8psmSRYpJDh6agFyk0FJgwQXKPoqP1+zt1kgcpUMBSTSeiTMBmhtXefvvtpF1Yp8Pu3buT3aDVq1eje/fumD17NurWrYtffvkFCxYswMWLF1GkSJEEzwsODkbVqlVRsmRJPHz4kMERkQXt2yeFrw0LR9aqBSxaBJQrl4ILnjsHDBgAHDyo3+fuDkyaBAwalMxF34gos7KZ4MjaatasiapVq2LOnDmx+8qVK4c2bdpg8uTJCZ7XuXNnlCpVCvb29vjjjz8YHBFZ2IsXkib000/6fXXrAvv3p3DyWUyMVJ0cPRp48kS/39tbHiQJvcVElLnZbM7R8+fPMW3aNPTp0wd9+/bFDz/8kOIaRxERETh58iT8/PyM9vv5+eHQoUMJnrd48WJcv34dX3zxRZIeJzw8HCEhIUY3Ikqcmxswc6b0IpUqJdP758wxY1a+nR3Qqxdw5YpM+9dohZe6dpWFbYmIUplZwdGJEydQokQJ/PDDD3j69CkeP36M6dOnp3hdtcePHyM6Ohp58+Y12p83b148ePDA5Dn//PMPPv30UyxfvhwOSeyKnzx5Mjw9PWNvhQsXTnZbiTKr+vUlftm8WfKpDd2+DYSHJ/OCOXMC8+ZJeW7D9RpXrgTKlAG++ca4FAARkZWZFRyNGDECrVq1wq1bt7B+/Xps2LABN2/eRMuWLTF8+PAUX1cX57+iSql4+wAgOjoaXbt2xYQJE1C6dOkkX3/s2LEIDg6Ovd29ezfFbSXKjLJkAd55x3hfRATQsiVQtSpw9GgKLlqrlhSP/OUXfTXKV6+Azz4D3noL2LhRnxVORGRFZvccffLJJ0Y9Ng4ODhgzZgxOnDiR7OvlypUL9vb28XqJgoKC4vUmAUBoaChOnDiBwYMHw8HBAQ4ODpg4cSLOnDkDBweHBBPCnZ2d4eHhYXQjIvN8842sHnLxoqwYMnSoTE5LFnt74H//A/75BxgyRD8d7sYNoHVrKSB5+bLF205EZMis4MjDwwN37tyJt//u3bspqo7t5OQEHx8f7IhT92THjh2oU6eOycc/d+4cTp8+HXvr378/ypQpg9OnT6NmzZrJbgMRpUzbttJrBEgHz08/yUy2P/5IwcWyZ5cEp4AAwHCG7LZtMpb38ccA128kIisxKzjq1KkTPvroI6xevRp3797FvXv3sGrVKvTp0wddunRJ0TVHjhyJBQsWYNGiRbh06RJGjBiBO3fuoH///gBkSKxHjx7SeDs7VKhQweiWJ08euLi4oEKFCsiaNas5T4+IksHbW4bTpk6VYTcA+PdfCZratk1hbnXFirLA2++/A1opj6goqYlUujSwYIFxvSQiIgswKzj6/vvv0a5dO/To0QPFihVD0aJF8eGHH6JDhw6YOnVqiq7ZqVMnzJgxAxMnTkTlypWxb98+bN68GUWLFgUABAYGmuytIqK05+AglbQvXACaNdPv/+MP6UWaOTMFsYxOB3ToAFy6BHzxhSw9AgBBQTLLrUoVVtkmIouySJ2jV69e4fr161BKoWTJknB1dbVE21IN6xwRWZ5SwOrVwPDhwMOHss/RUeo/liljxoVv3QJGjQLWrTPe36IF8N13+jVPiCjDs8k6R2FhYXj16hVcXV1RsWJFeHp6Yt68edi+fbul2kdE6ZROB3TuLB0+//uf7BszxszACACKFZN12vbtA6pV0+/fvBmoVEkqbD96ZOaDEFFmZlZw1Lp1ayxduhSAFIOsWbMmpk2bhtatWxtVuCaizCt7dpmdf+iQzMo3FBYG/PVXCmfo168vSU6//QYUKiT7oqOB2bOBkiWBb79lfSQiShGzgqNTp07FLgi7du1a5M2bF7dv38bSpUsxc+ZMizSQiDKG2rX1idqaqVOBVq1kROyff1JwUTs74IMPpMr2V18B2iSMkBDgk08k0Wn1atZHIqJkMSs4evXqVeyU/e3bt6Ndu3aws7NDrVq1cPv2bYs0kIgypn//BaZMkZ+3bgUqVAA+/1zqPiabq6t0S127BvTpI0ETIPlJnTtLZLZvn6WaTkQZnFnBUcmSJfHHH3/g7t272LZtW+yaaEFBQUxsJqJEFSgALFumHxGLiJDOn/LlZXZbijp78uUD5s+X+kiGJbyPHgV8faWE97lzlmg+EWVgZgVH48ePx6hRo1CsWDHUrFkTtWvXBiC9SFUM10gionTLWiNShjP0P/1UZrIBsj5b27bAu+9KR1CKVKoEbN8ObNokS49oNm2Sgkw9e8oDERGZYPZU/gcPHiAwMBDe3t6w+68r+9ixY/Dw8EDZsmUt0khr41R+osQpBcTE6FfzsIYrV4DBg4GdO/X7nJyktNG4cWZcODpakrbHjwcM11F0cpKZbePGAblymfEARJRWbHIqPwDky5cPVapUiQ2MAKBGjRrpJjAiItOePZMJX9u3Sy+Pvb0ESNZSpow81u+/Gw+1mV0A294e+PBD4OpV4PvvZfqcdvEffgBKlJCF4V6+NPOBiCijMDs4IqKMycMDyJFDKl137y6LyNpZ+S+G4VCbNtls9GjjY1Lc1+3iImuy3bgh43ja1LmQEEnmLlVKag5ERpr1HIgo/WNwRETxaENozZtLx8ry5cCECSmcSZYCbm4yk+30af1qIZoxY4CPPgIePEjhxbNlAyZPltoBffvqI77AQKB/f8lRWr6ca7YRZWIMjogoHjs74PlzoF074Pp1oFcvqXJtamWgmBjrJW07ORlvX70KzJgBLFok685OnQqEh6fw4gULAvPmyUJw7drp9//zj9ROqlRJliix5lgiEdkkBkdEFM+1azKcdfw4ULEiMH26BCOAvkMlKkpGoOzsZDgsNVy+rK/zGBoqo2NmTf0HgLJlJQg6fBh4+239/osXZYyvWjWZ5cZCkkSZBoMjIgKgD3oCA4Fp04AlSyTnZ948wNNT7ldKP2Pt77+BmjWlrFBCIiKk5+nAAeDUKfPb2KqVdOz066cfDbtxQ6b+v/MOcPasGRevVQvYvRvYtUuKRmoCAqQ+Up06MpWOQRJRhsfgiIgA6IOer76SvOS33pI8o5o19fdrI0w7dsgEr9Ongb174w9t3bkjS5zVqyfXGThQjrWE3LmBuXMl2GrYUL9/926gcmWgd2+pvp1ijRoBBw/KQrZVq+r3HzkCNGkivUsHDpjxAERk6xgcEVFsr9HSpcCcOUDOnMDEidJTA+iDInt7ICgIGD4cOHFC/v36a8DZWe6PiJCOFz8/qVmUOzewZo10uPTubdk2e3tLQLRuHeDlJfuUAhYvlmE2s+h0ko1+4gSwfr2sbaLx95dFb5s1k8rbRJThmF0EMiNgEUjKzJSSWOD5c6BYMZnZ/ssvMpHL8H4AePJEZopt3CiB06JFMt1fM22a3MLCgCFDJMBKDa9fAz/9JIFa3rzA+fP6itsWERMjUd4XX0hWuCE/PykwWbeuBR+QiJLCZotAElH6pgU+K1ZIYNSokT4wAvS9RjduyDDbxo36XCTDwGj7dkniDgqSobmRI2V/asyId3GRx75+HVi9On5g9OWX0sOU4v8K2tnJArYXLkjXVLFi+vu2b5fxw8aNpVeJiNI9BkdEBEDyddzd9StpaLUQ7e2lZ2bCBOlRqlJFptPnyaMPnLSlPwAJinr1knJC2vmA/tioKOs9h5w55XkYOndOerA6dJAY5tAhMx7AwUGqbV+5Ipno2ngeIGN8DRvKAre7dzNxmygdY3BERACkN+idd4ANG2QJj5AQGUbbuhXo0UOWJytdWkaWmjSRc7R6SDNnyvT/cuXkfsN6SFpQFBIi/zo4yL7UqrG4fLk+Tjl0SEa/2reXsgAp5uQE9OkjQdLixVIpU7Nvn/Qi1a8vvUoMkojSHeYcgTlHRIbmzgUWLADee0+Co/PnZUYaAGzZIsNujo76XKQ//5RgIyZGYoF33pGf4y41MmiQBF1//mk8U97alAL++kuWIzEMiOzsgJ49JZgrWtTMB4mKAlaulPHEuDlJNWtKTlLz5qlXEIook7DW9zeDIzA4IgKkJ0cbAouKkiKLf/6pzz+aM0c6SwxFRgKtW0vvUteuwLJlCV8/KkpmrC1bBnTsKLGEFisYPra1REUBCxdKMPTwoX6/k5OsGjJunCRzmyU6WhK3J02SBeIMVakiVSvbt7f+k82kXr9+jWXLliE6OhrZsmVDx44doWNAmqExIZuIrEr7vo6OlqGv7Nmll6hiRdmnJV8rpR8S27NHAiN7e6l7pJ1vyvHjMgQHSLHG6Gh9YUithpI1V+pwcJDikdevS1u1nKiICBkW3L3bAg9ibw906SLdbWvWyIunCQgAOnWSitzz55ux7gkl5Ntvv0Xfvn3Rv39/dO7cGZs2bUrrJlE6xeCIiIwYdmoUKSIBzLRpwA8/ACdPSm+PdsysWfLvJ5/IsdqCtRotUDp1StZB+/tv2XZxkWG2L76QUacDB2SYK+5QnDVkzQqMHSuz78aOlfyoSpUkbrEYOzvg/fel8uX69YCPj/6+a9dkoTovL+D776WLjizi1atXcDSYqvgqtVZKpgyHwRERJUibWTZihPQSGc4Eu3JFvufz5ZNhMiB+cGNvLwHSZ59JCYASJSTQ2r1bRp6WLpUyQY0aAVOmSK9Uag30Z88uPUjXr0s74ra9f3/g55/N7OCxs5O1TY4fl7LijRvr7wsMlPoDRYoAn38OPHpkxgMRkSUxOCKiBDk4yL8xMfKzvb0+eHF1lWVCGjQAChQwfb5SElht2yYVrefOle1s2aQUgLs78H//JzPIfv0VePYs9XOW8+WTthk6dkzKFgwZIjP0fvlFht9STKeTTPWdO6Wqdrt2+if6/LkkchctCgwdKi8qEaUpBkdE9EaGvSrad/rFi8DLl1IPUauNBOjzhh4/BqZPl94XT0/pndE6TrQAy8FBlh5xdJSeqH37rP5UkmTnTv3Pd+5IL1KpUhYIkgCgRg2pSHnhgtRM0iLQsDAp812ihNROMGsVXSIyB4MjIkoRbWZX9eryb3S0BD1aILVokaTUuLpKvlHFivrASafT/3zwoOT/eHpKb5ItGDdORsLefVe/zzBImjfPAkFSuXJSI+nGDWDYMH1xqKgoKSrl7S0FpbZuZa0kolTG4IiIUsTVVQKap09l23DI7ZdfgNmzZcp806ZSMRvQ9zppdZBevJAg6t496TBxc0v955GQatUkgfzoUaBFC/3+O3dk1lupUlLqwGyFC0vJ8du3pR5S9uz6+3bulPpIFSvKC8UZbkSpgsEREaVI6dJArVpSKFJjZycz2rTUmdy5ZRaYo6MERFpwpP07Y4Z+LTQ/P5k1llLW6lypUQPYtMl0kGTRxW1z5ZI1Wu7elbHI4sX19124ICv+Fismq+savuhEZHEMjogo2bQhsbffNs7POXZMCkVGRsoMtYkTZV9cL19KUDR+vKTatGsns9sNr51c1k7k1oKkI0ekM6dGDfnX0O3b8nzMkjWr1Dm4elVyk+rU0d/34IFksBcuLMdcu2bmg1FiIiMjMXPmTNSuXRt58+aFo6Mj8uTJA19fX4wdOxZ3mDyfYTE4IqJk0/KKhg+X9BgA2L9f6hadOSML2E+aBLz1lixU//ffMiL0/LkMoQ0fLjPBAOkQ+eQT/UL3CdU6ihs0aT1Fz55Jh8sff1js6SWqZk1g82YpRxA3IOvRQ8oXffutBcoX2dtL1HjwIHD4sKycq704YWEyblm6tJQK8PdnXpIVtG7dGsOGDUOhQoWwdu1aXL16FXPnzsX169cxZcoUhGgLBlLGo0gFBwcrACo4ODitm0KUrsTEyL/37yvVsqVSOp1SXbsqdfGi/pjZs5Vyd1eqWjWlypdXyslJjitZUqlPPlEqKirpjxcVpVR0tPG+DRuUcnZWqmZNpZ4/N/sppdj+/VqVJrlly6bU+PFKPX5swQe5fl2pIUOUyprV+MEApSpVUmrBAqVevbLgA6Yvn3zyiXJ0dFQAFAC1evXqFF9r9+7dCoDq0KFDvPuWLFmivL29VVRyfnnJKqz1/c2eIyJKMa3nZOxYGXJq0kRmepUrp+/IGDBA6h22by8dISNHSiLzgQNS+FFbOiQu7fzDh4GPP5YRJHt76TzRZordvAksWSLlAL76ShLE00quXFIU27B80cSJUr7o44+B+/ct8CDFi8taJ3fvApMnA/nz6+87e1bGNAsVkjXcOORjlqNHjwIAqlatGu++nj174vTp07DnGnkZFoMjIjLbjBkSBM2bJ0NpgD5IiIqSNJpPP5WhtsmTgffek1IAWgBkaihNO//IEVm6pHRpSbeJiZHFYmNiZCht0yYpF2SYmpMWypaV5dQuXTIuX/TypdR78vKSUgA3bljgwbJnlxf01i1g+XIZ69M8fSq1E7y8ZChu3z4OuaWAk5MTAGDhwoU4fPgwohNaNJAyJAZHRGSW6GipeD1rlvSSxO0FcnDQfzfH/Y5OShL1wIESVOXOLct9FC0qAdHVq8CyZbLdt6++TFBaK1NGyhdduwYMHizryAHS2/XLL/J8LMbJCejaVSLIo0eBDz7QT6GLiZGEbl9foEoVKQVgdrZ45tG3b1+UK1cO169fR506deDi4oJixYph8ODBeBRnqZdly5ZBp9PF3qZOnRrveqtWrYJOp0OXLl1S6ymQGRgcEZFZ4g6LJdYLlNwZZUrJkNlnn0kHSLduwL//Ss9Tixay0P3XXwMVKqTuumxJUbSoFLy+dUsSzt3dZf+nnxofFxNjoXbXqCHZ8XfuAF9+qa/SCUiW/EcfySy3sWOlUZSgly9folu3brh69So++eQTnD17FleuXMHgwYMxZ84c1KlTB0+1Al8A2rZti8DAQNT8rwfPO+56NABOnz6d4H1kexgcEZHZEpphZi6tkrZS0iPz228y861ECf33+5Ej+mN1OunJSqmEerjMkTev5Fbdvg3Mny8dOYb++EMW9P3tNwtU3QZksbgvvpAgadkyCZo0T55IY4oXB1q2lBeTw0VGoqOj0apVK/z111+YP38+pkyZgooVK6J48eIYNWoUunXrhmvXrhn1DmXNmhX58uXD5cuXAQCVDVdo/s+ZM2cAMDhKLxgcEZFNs7OToEcLHOrWlUDJ0RHw8AB+/FEWtt+wQe63t0/e971hr5cWjBlW8raU7NklX9qw90wp4LvvJJe6Rw+JWb7/HggOtsADOjlJV9vRoxJBduumH3JTSsYm33tPIs1vvpEaSoQZM2Zg9+7d8PX1RS+ttLuBevXqAQA2b95stP/GjRsIDg5Gnjx5kC9fvnjnsecofWFwRETpgpOTJHcvXAhs2yaz3nbvljSbe/dkNlzLlvpZbUllZyc1if7v/2RZkKFDJcdZu8+aw3XBwcbX/vdfYPRoGf0aPVompVlEzZrSi3TnjiRwFS6sv+/2bRm3LFxYypnv3Wtb45OpKDIyEt999x0AYMCAASaP0WaoPX782Gi/FvyY6jUKCgrCgwcPkDt3bhQoUMByDSarYXBEROnGiRPAr79Kwcju3YGqVYGlS6XXSCvO2KYNECdfNlEBAdJr8803cp2AAJmCX7aslBvQhuusES9kyyalCvbvB1q10u8PDZUepOLFJfg7ftxCD5gvn0SBN28CGzdKiW/DaYVr1kjZ8/LlpUvu+XMLPXD6cOjQITx8+BB2dnbw8/Mzeczd/yLWXLlyGe0PCAgAwHyjjILBERHZNC0oef4c+P134Nw5YNQoGVrTtG4N7NolQc3YsRJ0vOmaSsnkrcWLpe5S797A6dPSK3X4sARZ7dtLWaGoKOstT6LTAfXqSRsuX5ZlVJyd5b6oKP1MfYuWLbK3lyG1zZuB69clSzx3bv39ly9LGfMCBeSFOXzYpnuTwsPD8eTJE4TFmY0XGhqKJ0+eJHka/smTJwEAXl5eyG64ALCJY3x8fIz2a8GRqZ4jBkfpkEVLSqZTrJBNZPtWrpTK2i1aKBUUpN8fE2NcZTu5RYv795frzpwp21oF7uhopdq2VSp7dqWWLVMqIsK89ifHgwdKff65UjlySBjXsmX8YyIjLfygr18rtWKFUg0axK++DUh582nTjF98G1GzZs3YqthahWw7O7vYfYMHD07SdT755BMFQPn6+pq8PywsTLm7uysAasOGDUb3FSlSRAFQZ86ciXde06ZNFQD122+/Jfep0RuwQjYRZWrVqkkPy6BBxp0cOp1xOYE35Ru9eCG9Mf36ybCctjbcwYPyrzbzTqeT6fjPn0sytVbUMTXkzSu9YHfvSmHNceOM74+KkvIFfftKT5pFODsDXbrIOm3nz0uRJg8P/f0XL0qp74IFgY4dpYvNRma6PXnyJPbnyMhIAEDMf78QdnZ2eJ7E4cGcOXMCQII9TcuXL0doaCjeeusttDIYB42Ojsb9/0qgFylSxOicp0+fYt++fQDYc5SuWDTUSqfYc0SUfpiznNXOnUrVry89RTqdUp06KTVypFJffqlUoUJKeXsrdf68/vgTJ5RatMjsJlvc778bd+o0aqTUn3+a99qY9OKFUkuWKFWvnunepCJF5MW7fdvCD5w8vXr1Ug4ODrE9RYY3nU6nZs2alaTrnD17Vul0OuXu7q5evHhhdN+9e/dUnjx5lKurqzpx4oTRfeHh4Uqn0ykAKihOz1q/fv0UAOXk5KQiUrP7MZNgzxERZWraf+aTMxNNS5OJiJCSPj16SJJ1o0bA6tXAqlXAtGlSFujyZaBkSemN0fJ7fHwAbTa3LaXcPHqkLyoJyKy91q1liZXvv5dyRhaRNSvQs6dkjF+6JFPo8uTR368VnCxWDGjWDFi71kLFmpKnTp06iIqKMnmfUgq1a9dO0nUqVqyIwYMHIzQ0FJ06dcKpU6dw69YtLF++HHX+W59m8+bN8fKNnJycUK1aNQDA6NGjcfHiRZw7dw5Dhw6F7r9ktZIlS+LJkycICQlJ6dOk1GTRUCudYs8RUcb2999K1a4tvUU1ayp1757+vpgYfT7RmjVyzOzZsq3lH2nibqelkBDJkypZMn6HjrOzUj16KHXsmBUeOCJCqfXrJfnLzi7+g+fKpdSwYUqdOiUvbiq4cOGCyV4jAMrFxUVFJiNBKyYmRs2dO1f5+PgoV1dX5erqqipVqqQ+//xz9fjx4wTPu3LlimrcuLFydXVVHh4eqmnTpurAgQNq/vz5Ru0ZP368JZ4y/cda3986pWzp/0NpIyQkBJ6enggODoaH4Rg7EaV7Dx9Kh8eyZbIW659/6pcbiTsDbdUqWaqsTx/J9TF1TFRU6uYfvUlMDLBli8y837HD+L7hw2XRXqu5exdYskTWbTO1JEnFitLz1K2blBGwkpiYGHh6euLFixfx7mvQoAH8/f2t9tiUtqz1/c1hNSLK0F69kmTrLFkkSIobGGn/PXz4EDh2TH7W6Yyn769cKQvch4fbVmAESAL5u+8C27cDV65IcUxtFnr//sbHPnsmo2MWU7gw8PnnUg5gxw6gc2ep1qnR6i4ULCiL4a1eDbx+bcEGCDs7O9SuXTt2CEvj4OAQW9GaKDkYHBFRhvbvv1LzsFQpWXvVkBYkRUfLahq//y77a9WSIEibAVejhqTXFCsmPUqG59tS33vp0pJD9e+/8nwMa0EBsrZb+fJAw4ZS79Fi6UF2dsA770gU+eABMGeOvIgarXurc2fpQerXDzh0yKIvXr169WAXZ5G/qKioJOcbERlicEREGVrOnNKTUrKkLC1mqqDjypXATz9JUFG3bvwk7Lx5ZWTo4UPpjQkPlwKSWvXsBHKB00yWLNJRYygmBpg7V37295eVQgoXBsaMkR4ni8meXV6kw4flwtrSJJrgYIkw69aVaG7SJNNDcslUu3Ztk1PwaxkGaURJxJwjMOeIKCNTSkr27NkDbN0qi9RqXr6UDow2bSTYqVoVmDVLKlKHh0vpn9evgenTpVJ2UJAEWe3bSyCVJ48sO2I4kmSrIiKkQ2fOHNPBUP36kmvVoQPg6mrhB4+JkTXbfv0VWLdOXvi46taVhK/33zcuZJVEISEhyJYtGwy/0ry8vHDjxg0zGk62jjlHREQpoNNJYrKHB9Ckicw2371bek969ZK6h2FhEvB8/70ERoB+Aft58yQwevQIqF0bmDJFAolevSTIKFhQ1mSzdU5OwLBhknO0a5fEINpzBGS2fs+eQP78Uu7AouzspH7Cr7/KsNuvv8q2YRfewYNS4TN/fun2Wr5cKnYmkYeHB0qXLh277eDggAYNGljyWVAmwp4jsOeIKLOYOlVmrTk5yQKzrq4yoapzZ/lejptsvX8/4OsrP48bBwwcKMuNaV69ku/xwEAJOAoVSr3nYgmPHsnrMX++PlHb1VWeT6r8KbxzRxqwfLlU4I4rSxYp4NS1K9C06Ru76Pr164dFixYhKioKOp0Oc+bMQb9+/azUeLIF1vr+ZnAEBkdEGV10tL545MuXwI0b8uXv4CA5SS4ucl9kpPSmKAWcOAF88AHwzz/A+PFSKFKnM07itreXFTV++EGGq9Lr97BSwJEjwIIFEhz99JPx/UOGSKpQ795Agwb6JVYs2oBz5yRIWrlSSgTElT27dHd17SpddyYasWTJEvTSEsYAnDlzBpUqVbJwY8mWMDiyIgZHRBmfUpL6kliFbS3w2bcPmDxZlg9r0wZYv970ccHBkqOza5eU++nRw3RtpPQsJERGul69ku2iReV59ugh+VcWFxMjQ2wrVsiUuqdP4x9TqJBklL//vkwl/O8Fv3LlCsqWLQsAcHV1RUhICOyTU1Kd0h3mHBERmUFboDYh0dFyzPXrkmS9cydQtqyU8dHuN7wWIFP/L12SxGzt73JGCowAWYPWcDTr9m2ZYFaqlORQz5sni/NajJ2d9AzNmSPje3//Lb1Fhlni9+5JzYJataSy5+jRwLFjKF2qVOwXZM2aNRkYUYoxOCIigj5wGj5cCipGR8t3dJUqxvdrQdKJE8DPPwP37wPe3tKBAVimdI8t9efXqSPPceVKWT7NcDTr0CEZSsyfX/K2QkMt/OBOTlLhcvlymSq4YoVsGyaH3b4dm0mvK14cC3PmRHUA9erWtXBjKDPhsBo4rEZE0vvx/ffSa1S8uMxii4yU2WkREca9J8+eSaBw/LgkdH/+uQyvZbQhNVPu35dY5ddfgQsX9PtLlZLZe6ny/J88Af74Q7rudu0yWWjqVd68cO3eHejYEahWLeO/MZkUh9WIiCxMq4D9/LkUSPz+e0lnWbVKav4cPy71CQ0Do/XrZcr78eOSf/Pxx5KXlFJaT1RYmHzPa71WtqpAARnFOndOes+GDJGk9p4948cf3bsD331nOr/aLDlzSrnzrVulNMCCBTKbzWAYzfXhQ3lDa9SQaHfMGHnT2B9AScCeI7DniCizmzYN+PprmRA1frx80YeHS12glStl28FBZp5rydnlygGzZ+un+ien1ygmRoantBlvr14BixcD//d/0skxdy5QokT882y1ZyoiQm5ubvp9ly/La6Rp0EBShzp0kNjGKrQepTVrJNI0FWUWLizRbNu2Mm5qa4vlUbJwtpoVMTgiyrxWrZIv7WzZZEp+x45SXkezcyfw7beSTxMUJFW0W7SQ1Jc8eVIesLx+LbWVfH1l+O7//k8CsuHDJUAzdP26lBsoWNCcZ5q65syRulBxOThIJ0/XrkCrVsYBlUU9fmw89GYqUMqRA3jvPQmU/PyM33hKFxgcWRGDI6LM6+BBCXbGjwdGjNAnHMfE6NdOA2ToLVu2xK+lLUSb1DpAmzYB7drJMiVhYdLh8d57EkBERek7NQ4cAGbMkF4sw6rWtu7aNWnz8uWmlyxxdZXZ+IsXW7lHTAuU1q+XQMnUiruurpJI1rYt0LLlm99ssgkMjqyIwRERJcSwgKQhrcdIKUlliYgA6tV78/UMi0heuwY0bixJzvb2Ugx67dr4xwcEAG+/LSk26XGReaWA06dlstnKlbIunaZ1a4lb4h5vtWApJATYvFnWfNm82fQSJQ4O8oK3bSsNNCyLTjYlUyVkz549G15eXnBxcYGPjw/279+f4LHr169HkyZNkDt3bnh4eKB27drYtm1bKraWiNIzExOdjCRUKkf78j53TpYWadBAcpDeRDvP3x/o21cCo+7dgatXZTkPd3cZkgL0QULVqkDWrBKEpUc6nZRE+O47ydvy95cSADlyyPCaodevpbjk//4H7Njx5vcn2Tw8pO7A6tXygv/9tyR3Gy52GxUlDz5woIxl1qwpxZ1On2ZCd2ahbMyqVauUo6Ojmj9/vrp48aIaNmyYypo1q7p9+7bJ44cNG6amTp2qjh07pq5evarGjh2rHB0d1alTp5L8mMHBwQqACg4OttTTIKIMKiZG/o2OVur4caXeeUcpR0el6tZV6vz5xM+NipJ/z55VqkEDpezslOrWTambN/XH/PabUu3b67ejo5UKDFTKy0upLl0s+lTSXHi4UhERxvv+/FMbnJRbzpxK9emj1PbtSkVGWrExUVFK+fsrNXy4UkWLGjfC8FaokFL9+yu1aZNSr15ZsUGUFNb6/ra54KhGjRqqf//+RvvKli2rPv300yRfo3z58mrChAlJPp7BERElx8OHSr31lgQ3Op1SAwcqdeaM3KcFTwmJjlbK11fO69xZqXPn9PvjCg+Xf588UcrVVakPP0z42Izip5+UypLFdFyiBUrbtsUPqiwqJkapU6eU+vxzpSpVSjhQcnVVqlUrpebNU+r+fSs2iBJire9vmxpWi4iIwMmTJ+Hn52e038/PD4cOHUrSNWJiYhAaGoocOXIkeEx4eDhCQkKMbkRESRURAQwdCvz4oxRCnDUL0NY3TSxXJihIZqPt2yfFI6dPBypUSPg8rb7S+vWSsK0tkGvxhV9tyODBMtq1Zo0kaxuuGvLkib6kkVULYGvjgBMnAmfOSLGrWbMkYduw6NWrV8DGjTIGWKCA1GGYMAE4dYrDb+mcTX3EHj9+jOjoaOTNm9dof968efHgwYMkXWPatGl4+fIlOnbsmOAxkydPhqenZ+ytcOHCZrWbiDKXQoXk+3DwYH0tn4S+C7VCk48eSTA1a5YUj1y8WJbd0M5LKKh6+hQ4ckTu12oqadfMqLJmlcBozRp53X7/XUosGAZKb78d/7xNm2QxYIsrWlTyj7ZskQhtwwagd28gzncVTp4EvvwS8PGRX5I+fYB166zUKLImmwqONLo4fyWUUvH2mbJy5Up8+eWXWL16NfLkyZPgcWPHjkVwcHDs7a7Fy7cSUUYXNxhK6E+U1suzerUUdyxbVpYoqVo1abOyzp8H9u+XfOFcuYyvmRm4ukrhSC1/eu1aoFMnuRm6eVNm4OfODTRvDvzyixTPtjg3NykiuXChZNMfPSrrx1SubHzc/ftyjFb1skEDeeMDAjJ+dJsB2NRHLFeuXLC3t4/XSxQUFBSvNymu1atX46OPPsKaNWvwzjvvJHqss7MzPDw8jG5ERMmRnKnmERHS+xMaKlW327ZN2jVCQ2U5kX/+AcqUkUXoMzNXV6B9eyncWbWq8X1//in/RkZKyYP+/WWkq04dmSX3zz9WaJCdnSxPMnGiBD137shUwxYt9GOggNRt2L8f+OwzaXiBAlJ2fdUq6Ykim2NTwZGTkxN8fHywY8cOo/07duxAnTp1Ejxv5cqV+PDDD7FixQq8++671m4mEVGyODlJh4NOJ8t8ubhIKsusWabL7GgCAmSBVwDo1UuuwU4H0+rXl3XePD31Q1hKAYcPy7JqpUtLftfXX1uxEYULS1S2aZOMh27ZItFw6dLGxz18CCxdKqsb58kjxasmTACOHbPthfUyE4umd1uANpV/4cKF6uLFi2r48OEqa9as6tatW0oppT799FPVvXv32ONXrFihHBwc1KxZs1RgYGDs7fnz50l+TM5WIyJre/pUqXbtlMqTR6lOnZRycFCqfHmldu0yfXxgoFK9esmsturVU7et6VmzZs0VUFXVq7dHvfVW/AlmLVvGP0ebFWhV168rNXu2Uu+9p1TWrAnPgMuZU6YxLlyoVAIlbEgv00zlV0qpWbNmqaJFiyonJydVtWpV5e/vH3tfz549la+vb+y2r6+vAhDv1rNnzyQ/HoMjIrImw6n3e/YoNWuWUuvXxy+To5UBePlSqblz9aUCDhyIfx2KLyYmRnl4eCgA6u2331ZKKXX1qlLffqtUnTryWs6da3xOeLhSuXJJvaoZM5T6559UaOjr1xIVjxqlVIUKCQdKgFKlSik1YID8wjx9mgqNS1+s9f3N5UPA5UOIyPqioyVFJW6ekamk7E2bgE8/lTIBQ4fKumpWXVIjg7hy5QrKli0LAMiSJQtCQ0Nhb1Di/MEDWVvW01N/zu7dsoSLoTJlJLm7ZUspGWD19ezu3ZNEqa1bpTJ3QuVl7OykXMA77wBNmshwnLOzlRtn27i2mhUxOCKi1JJQkKMtNHvggEx+8veXsjorV8qXOYOjN1uyZAl69eoVu33mzBlU0gpQJWDDBuDjj2W2mymenvI+NG8uy7xYfaZgVJSsE7NzpwRKhw8nvIZKliwyC04LlipWzFxTGcHgyKoYHBFRWogb8Fy9KvV9zp0DunUDRoyQyU0xMZnuOy9F+vXrh0WLFiEqKgo6nQ5z5sxBv3793nieUsClS7LM2t9/AwcPxk98L1FCFgqOe57VA9YXL6Rq6I4dEjCdP5/wsblzAw0byu3tt6VuRAaPqBkcWRGDIyJKK+HhQGCg1OVZsEBmdvfqJUNp7u5p3br0pWzZsrhy5QoAwMHBAd26dcOSJUuSfZ2nT2WE6++/ZcLZ8+dSA3LWLOPjGjQAsmWTnqWmTSWAsrrAQBkL3LFDbvfvJ3xsnjz6QKlhQxkvzGDBEoMjK2JwRERp4epVWZ3+5k0potykiQzxVK0qeS4cSku64OBgZM+eHYZfacWKFcPNhMbLkigqSka2cuYEypfX73/wQCqcGypZUh8ovf22VPq2KqWAK1f0gZK/f8L5SgCQL59xz1KpUun+F4zBkRUxOCKi1KaUBESXLkkdpIIFZVTE3p5BUUrs2LEj3rqcAPDo0SPk0kqLW9CBA1KQMijI9P1OTkC9epLsPXCg9DBZXVQUcPo0sHcvsGePFJ4MDU34+Pz5jXuWSpZMd794DI6siMEREVH6NmHCBEyaNAnRcYoo/vXXX2jZsqVVHjMmRop5bt0KbNsmuUpxc6cdHWWYzs1Nv+/FC+lVsnocEhUllUT37JGAaf/+xKuO5s0rEV39+nKrVElmCdgwBkdWxOCIiCh98/Pzw86dO42G1RwcHDBmzBh8bdWy2HohIRKHaLPyb92SGGPfPuPjunSREbB33pGepcaNZZ1aq4uKksVxtZ6lAweAly8TPt7NTdZf0QKmGjWMV/+1AQyOrIjBERFR+hUTEwNPT0+8MNErUr9+feyLG52kAqWAGzdk6NRwHTilJPUn7nBcmTL6QKlhQyBHjlRoZGSkBEt79kgEd+hQ4jlLjo6Aj48ESvXqSRGonDlToaEJY3BkRQyOiIjSrwsXLqBChQom73NxcUFoaCgcbGR46NkzoGtXiUVevTJ9jE4nI1ozZ8qMuFQTHS11JA4ckCG4/ftldlxiypeXYKlOHSlKmcp5SwyOrIjBERFR+rVgwQL07ds3wftPnTqFKlWqpGKL3iwiAjhyBNi1S25HjsRfc/b0acDbW7999arkODVoIOlBVqeUTKXcv18fMP1XKiFBuXIBtWrJrXZtGYozTLiyMAZHVsTgiIgo/erduzd+++03RJmoJK3T6fDzzz9j4MCBadCypAsNld6kXbskJejuXeDhQ+Pin5MmAePHy89ly8rwm6+v3OKWFbCaR48kUNKCpVOn4kd1huzspHJ37dpyq1XLoiUEGBxZEYMjIqL0q1SpUrgWt3z1f+zs7NClSxcsW7YslVtlnrAwWR3E0DvvSPBkSqlSEiTVqyf/Fitm9SaKly+Bo0elGJR2e/o08XNy5tT3LJnZu2St72/bGIQlIiJKoVy5csUGR46OjoiMjISdnR1iYmIQExODnGmcNJwScQMjQBYjrlZNepZOnDDusPnnH7ktWAD8739Scd2QtnafxWXNCjRqJDdAhuL++UeCpCNH5N9z54zXY3nyRFZX3rRJtu3sJHepenUJlKpXl94mJycrNDhp2HME9hwREaVnERERePnyJSZMmIDZs2cjMjISALBw4UK0bdsWHh4esLe3T+NWWtaLFzK5zN9fbseOyeQzAFi6VBbJ1Tx6JD1J1avrJ5nVrp1KhSkBGTM8flzfs3TkiARIiXF2BipXlkZrQVPp0vEWGWTPERERkQlOTk5wcnKCi4uL0X43Nzdkz549jVplXW5ugJ+f3ACZ+Xb0qBSifPtt42MPHZL7tUAKkJSft96SQEkLmIoVs9JEM3f3+L1L164ZB0vnzhl3hYWHyxM6elS/z8NDSglovUvVqwOenlZoMIMjIiKidM/VVYKiuIERIIFR0aLA7dv6fUoB58/LTRuCK1JEajNZvZNNp5MkqVKlgB49ZF9YmEzPO3ZMepmOH5fpeYa0Kpt79uj35c5tlSYyOCIiIsrAunSR27170rOk3U6fNk4Fyp8/fmA0apTUZqpVC6hZU3qbrBI8ZcmiT9DWPH8uyVVasHTsGPDvv8bnPXpkhcYwOCIiIsoUChUCOnWSGyB5S9pQ3OHDMkoV16pVEo8sWiTbWbPKcTVr6gMmq5URyJZNpui9845+X2CgPlDS/n3+3OIPzeCIiIgoE3Jz0y9ZYkpQkNRaMvTypcyW27tXv69wYQmeDGMYq8mfH2jVSm6ArM9ihcxyBkdEREQUT548kuZz6pTkTGv50XfuGB939278JdYOHJDlT6pVk1vVqlaaHWelpUoYHBEREZFJWbLITLa6dfX7AgMlSNICpnPnJBfJ0L59wO+/y01TsqQ+WPLxkYDJVqvnMDgiIiKiJMufH2jTRm6AJHXHKT+E06fjn3ftmtxWrdLva9MG2LDBOu00B4MjIiIiSrG4gREArFgh68CdOAGcPCn/nj4NvH5tfFyuXPHPrVsXyJEDqFJF6kBWrgx4eVltBM0kBkdERERkUQ4OQIUKcvvwQ9kXGQlcvKgPlk6cAOrUMT7v2TMpWgkAf/+t3+/hAXh764OlKlXiD+VZtP3WuzQRERGRcHSUAMfbG+jd2/Qxt25JIBQSYrw/JATYv19ummPHgDJlrNNWBkdERERkE6pUkbJFt24BAQEyFKfd7t7VH2dnJ71S2npylsbgiIiIiGyGTic5Rl5eQLt2+v1PngBnzkig9PChzKRjcERERESZVs6cxuvXWpOJHHMiIiKizIvBEREREZEBBkdEREREBhgcERERERlgcERERBlC1qxZEWkwfSlr1qxp2BpKzzhbjYiIMoQxY8agYMGCiI6ORrZs2dCiRYu0bhKlUwyOiIgoQ3B2dkbvhEovEyUDh9WIiIiIDDA4IiIiIjLA4IiIiIjIAIMjIiIiIgMMjoiIiIgMMDgiIiIiMsDgiIiIiMgAgyMiIiIiAwyOiIiIiAwwOCIiIiIywOCIiIiIyACDIyIiIiIDDI6IiIiIDDA4IiIiIjLA4IiIiIjIAIMjIiIiIgMMjoiIiIgMMDgiIiIiMsDgiIiIiMgAgyMiIiIiAwyOiIiIiAwwOCIiIiIywOCIiIiIyACDIyIiIiIDDI6IiIiIDDA4IiIiIjLA4IiIiIjIAIMjIiIiIgM2GRzNnj0bXl5ecHFxgY+PD/bv35/o8f7+/vDx8YGLiwuKFy+OuXPnplJLiYiIKKOxueBo9erVGD58OD777DMEBASgfv36aN68Oe7cuWPy+Js3b6JFixaoX78+AgICMG7cOAwdOhTr1q1L5ZYTERFRRqBTSqm0boShmjVromrVqpgzZ07svnLlyqFNmzaYPHlyvOM/+eQTbNy4EZcuXYrd179/f5w5cwaHDx9O0mOGhITA09MTwcHB8PDwMP9JEBERkdVZ6/vbwWJXsoCIiAicPHkSn376qdF+Pz8/HDp0yOQ5hw8fhp+fn9G+pk2bYuHChYiMjISjo2O8c8LDwxEeHh67HRwcDEBeZCIiIkoftO9tS/fz2FRw9PjxY0RHRyNv3rxG+/PmzYsHDx6YPOfBgwcmj4+KisLjx4+RP3/+eOdMnjwZEyZMiLe/cOHCZrSeiIiI0sKTJ0/g6elpsevZVHCk0el0RttKqXj73nS8qf2asWPHYuTIkbHbz58/R9GiRXHnzh2Lvrhkm0JCQlC4cGHcvXuXw6iZAN/vzIXvd+YSHByMIkWKIEeOHBa9rk0FR7ly5YK9vX28XqKgoKB4vUOafPnymTzewcEBOXPmNHmOs7MznJ2d4+339PTkhykT8fDw4PudifD9zlz4fmcudnaWnV9mU7PVnJyc4OPjgx07dhjt37FjB+rUqWPynNq1a8c7fvv27ahWrZrJfCMiIiKixNhUcAQAI0eOxIIFC7Bo0SJcunQJI0aMwJ07d9C/f38AMiTWo0eP2OP79++P27dvY+TIkbh06RIWLVqEhQsXYtSoUWn1FIiIiCgds6lhNQDo1KkTnjx5gokTJyIwMBAVKlTA5s2bUbRoUQBAYGCgUc0jLy8vbN68GSNGjMCsWbNQoEABzJw5E+3bt0/yYzo7O+OLL74wOdRGGQ/f78yF73fmwvc7c7HW+21zdY6IiIiI0pLNDasRERERpSUGR0REREQGGBwRERERGWBwRERERGQg0wRHs2fPhpeXF1xcXODj44P9+/cnery/vz98fHzg4uKC4sWLY+7cuanUUrKE5Lzfe/fuhU6ni3e7fPlyKraYUmrfvn147733UKBAAeh0Ovzxxx9vPIef7/Qrue83P9/p1+TJk1G9enW4u7sjT548aNOmDa5cufLG8yzx+c4UwdHq1asxfPhwfPbZZwgICED9+vXRvHlzo5IAhm7evIkWLVqgfv36CAgIwLhx4zB06FCsW7culVtOKZHc91tz5coVBAYGxt5KlSqVSi0mc7x8+RLe3t74+eefk3Q8P9/pW3Lfbw0/3+mPv78/Bg0ahCNHjmDHjh2IioqCn58fXr58meA5Fvt8q0ygRo0aqn///kb7ypYtqz799FOTx48ZM0aVLVvWaF+/fv1UrVq1rNZGspzkvt979uxRANSzZ89SoXVkTQDUhg0bEj2Gn++MIynvNz/fGUdQUJACoPz9/RM8xlKf7wzfcxQREYGTJ0/Cz8/PaL+fnx8OHTpk8pzDhw/HO75p06Y4ceIEIiMjrdZWMl9K3m9NlSpVkD9/fjRu3Bh79uyxZjMpDfHznTnx853+BQcHA0Cii8xa6vOd4YOjx48fIzo6Ot7CtXnz5o23YK3mwYMHJo+PiorC48ePrdZWMl9K3u/8+fNj3rx5WLduHdavX48yZcqgcePG2LdvX2o0mVIZP9+ZCz/fGYNSCiNHjkS9evVQoUKFBI+z1Ofb5pYPsRadTme0rZSKt+9Nx5vaT7YpOe93mTJlUKZMmdjt2rVr4+7du/j+++/RoEEDq7aT0gY/35kHP98Zw+DBg3H27FkcOHDgjcda4vOd4XuOcuXKBXt7+3i9BkFBQfGiS02+fPlMHu/g4ICcOXNara1kvpS836bUqlUL//zzj6WbRzaAn2/i5zt9GTJkCDZu3Ig9e/agUKFCiR5rqc93hg+OnJyc4OPjgx07dhjt37FjB+rUqWPynNq1a8c7fvv27ahWrRocHR2t1lYyX0reb1MCAgKQP39+SzePbAA/38TPd/qglMLgwYOxfv167N69G15eXm88x2Kf7+TliqdPq1atUo6OjmrhwoXq4sWLavjw4Spr1qzq1q1bSimlPv30U9W9e/fY42/cuKFcXV3ViBEj1MWLF9XChQuVo6OjWrt2bVo9BUqG5L7fP/zwg9qwYYO6evWqOn/+vPr0008VALVu3bq0egqUDKGhoSogIEAFBAQoAGr69OkqICBA3b59WynFz3dGk9z3m5/v9GvAgAHK09NT7d27VwUGBsbeXr16FXuMtT7fmSI4UkqpWbNmqaJFiyonJydVtWpVo6mAPXv2VL6+vkbH7927V1WpUkU5OTmpYsWKqTlz5qRyi8kcyXm/p06dqkqUKKFcXFxU9uzZVb169dSmTZvSoNWUEtpU7bi3nj17KqX4+c5okvt+8/Odfpl6nwGoxYsXxx5jrc+37r8GEBEREREyQc4RERERUXIwOCIiIiIywOCIiIiIyACDIyIiIiIDDI6IiIiIDDA4IiIiIjLA4IiIiIjIAIMjIiIiIgMMjogoTUVHR+Phw4cAZIHIqKioBI9t2LAhhg8fnirtunXrFsLCwvDq1Svcvn070WP/+usvrF+/PlXaRUTWx+CIiNJUp06dsHr1agQGBqJevXq4du0aANOB0Pr16zFp0iSrtyksLAxeXl44deoUNm7ciOrVqyd6/IwZM3D69Gmrt4uIUgeDIyJKM1u2bMGhQ4cwePBgfPnll2jUqBHKli2b4PE5cuSAu7u71dt1+fJluLm5oUqVKrh06RLq16+f6PHnzp1DhQoVrN4uIkodDI6IKM0cPHgQpUuXhp2dHfbt2xcbGH344Yfw9/fHjz/+CJ1OB51Oh1u3bsXrTWrYsCGGDBmC4cOHI3v27MibNy/mzZuHly9folevXnB3d0eJEiWwZcuW2HOUUvj2229RvHhxZMmSBd7e3li7dq1Ru8aNG4cZM2YgODgYK1euxJQpU0y2//bt26hRowYePXqEH3/8EQ0bNsT8+fMt/0IRUeoyZ8VcIiJzPHnyRD148EAppdTdu3dVSEiIUkqp58+fq9q1a6u+ffuqwMBAFRgYqKKiopSvr68aNmxY7Pm+vr7K3d1dTZo0SV29elVNmjRJ2dnZqebNm6t58+apq1evqgEDBqicOXOqly9fKqWUGjdunCpbtqzaunWrun79ulq8eLFydnZWe/fujb3uv//+G/vz/fv3E30OW7duVVmyZFHR0dGWelmIKI3plFIqrQM0IqK4GjZsiMqVK2PGjBkJ7mvYsCGio6Oxf/9+AJLc7enpiXbt2mHp0qUAgAcPHiB//vw4fPgwKlasiFy5cmH37t2oXbt27HX79OmDV69eYcWKFclu53fffYc1a9bg+PHjKX+yRGRTHNK6AURE5qhUqVLsz/b29siZMycqVqwYuy9v3rwAZCbcxYsX8fr1azRp0sToGhEREahSpUqKHv/s2bNGbSCi9I/BERGla46OjkbbOp3OaJ9OpwMAxMTEICYmBgCwadMmFCxY0Og8Z2fnFD3+2bNn0bt37xSdS0S2icEREdkkJycnREdHW/Sa5cuXh7OzM+7cuQNfX1+zrxcVFYXLly/H9lSFhITAw8PD7OsSUdpicERENqlYsWI4evQobt26BTc3N+TIkcPsa7q7u2PUqFEYMWIEYmJiUK9ePYSEhODQoUNwc3NDz549k3W9R48eISIiAgULFsTBgwcxZcoU/PXXX2a3k4jSFoMjIrJJo0aNQs+ePVG+fHmEhYXh5s2bFrnupEmTkCdPHkyePBk3btxAtmzZULVqVYwbNy7Z18qTJw+aNm2KTp06IVeuXJg7d65F2khEaYuz1YiIiIgMsAgkERERkQEGR0REREQGGBwRERERGWBwRERERGSAwRERERGRAQZHRERERAYYHBEREREZYHBEREREZIDBEREREZEBBkdEREREBhgcERERERlgcERERERk4P8BmFks4tHIXbYAAAAASUVORK5CYII=",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot(t, exp.(-t), \"r-\", linewidth=2)\n",
    "plot(t, exp.(-(1 + 0.1)*t), \"b--\", linewidth=2)\n",
    "xlabel(L\"“time” $t$\", math_fontfamily=\"dejavuserif\")\n",
    "ylabel(L\"solution $u(p, t)$\", math_fontfamily=\"dejavuserif\")\n",
    "title(L\"solutions to $\\frac{\\partial u}{\\partial t} = -p u$ with $u(p,0) = 1$\", math_fontfamily=\"dejavuserif\", y=0.9, fontsize=16)\n",
    "text(0.5, exp(-0.5)-0.09, L\"u(p, t)\", math_fontfamily=\"dejavuserif\", fontsize=16, color=\"red\", rotation=-39)\n",
    "text(0.75, exp(-0.75)-0.3, L\"u(p + \\delta p, t)\", math_fontfamily=\"dejavuserif\", fontsize=16, color=\"blue\", rotation=-31)\n",
    "\n",
    "arrow(1.5, exp(-(1 + 0.1)*1.5) - 0.1, 0, 0.1, width=0.01, length_includes_head=true, color=\"black\")\n",
    "arrow(1.5, exp(-1 * 1.5) + 0.1, 0, -0.1, width=0.01, length_includes_head=true, color=\"black\")\n",
    "text(1.55, exp(-1 * 1.5) + 0.035, L\"\\delta u\", math_fontfamily=\"dejavuserif\", fontsize=16)\n",
    "\n",
    "ylim(0, 1)\n",
    "xlim(0,2)\n",
    "xticks([0, 0.5, 1.0, 1.5, 2.0])\n",
    "savefig(\"ode-fig.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "78632733-669e-4d6e-af9d-bc28771d65e7",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.11.1",
   "language": "julia",
   "name": "julia-1.11"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.11.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

